Measuring Alignment With Reader Highlights Net of Position and Length

Context compression discards most of a document before a language model reads it, and is normally evaluated by downstream task accuracy - which makes another model the judge of what mattered. Naturalistic social highlighting offers a non-circular reference: many people independently marking passages on the same page. But the obvious metric, the fraction of crowd-marked sentences a compressor keeps, is confounded twice: crowd marks are front-loaded and crowd-marked sentences are longer, so any method favouring early or long sentences scores well regardless of readers. We remove both by matching each marked sentence against unmarked sentences of the same document at equal relative depth and equal within-document length rank, and we calibrate every estimator on synthetic nulls built from position and length alone - a step that matters, since depth-only stratification returns a false positive on 20-36% of nulls containing no effect. On 120 web documents (at least 12 independent readers each), a language-model importance ranking keeps 38.4% of crowd-marked sentences against 19.9% of their matched neighbours: an enrichment of +0.196 [+0.148, +0.239], at p = 0.0005 under an exact randomization test that assumes nothing about clustering, and replicated cross-vendor. Naive truncation, whose keep rule is position, correctly falls to +0.003. To give the number a scale: scored identically, on the same budget, against a crowd label recomputed to exclude them, a single human reader reaches +0.182 - indistinguishable from GPT-5.4 (+0.002 [-0.081, +0.088]) and below Claude Opus 5. Classical methods are not null - Luhn's 1958 heuristic reaches +0.088 - so reader selection is partly recoverable by counting words; conditioning additionally on lexical centrality removes only 0.010, so the agreement is not centrality. We also report that a claim in our own prior work does not reproduce on this corpus.

==> anc/PREREG-POSITION-CONTROL.md <==
# Pre-registration — the surface-confound control

**Written and committed BEFORE the matched estimator was run on any real compressor.** The
calibration numbers below already exist (they come from synthetic nulls, not from the data);
the decision threshold is derived from them, and it is fixed here so that it cannot be chosen
after seeing which arms clear it.

This matters because provenance is this programme's documented weakness: `CURRENT-STATE.md` §4
records that **no** earlier pre-registration in this work was committed before its run, and
round 5 found a `06-` pre-registration citing a verification file that does not exist. This
file is the correction, and it is checkable — `git log` will show it landing before the
`fidelity-results.json` that carries `keepSets`.

## The question

`F(compressor, r)` — the fraction of crowd-marked sentences a compressor keeps — is confounded
twice. Crowd marks are front-loaded, and several compressors keep the front. Crowd-marked
sentences are also longer (135.1 vs 124.7 characters), and several compressors favour length.
A compressor can therefore score well on `F` while carrying no information about reader
selection at all.

**Estimand.** The enrichment that survives conditioning on both surface features:

> For each crowd-marked sentence, contrast its kept/not-kept indicator against the mean of the
> unmarked sentences **of the same document** lying within 0.05 in relative depth and 0.05 in
> within-document length rank. Average within document; aggregate by a document-level
> bootstrap clustered by domain.

## Why matching rather than stratification

Both were calibrated on nulls whose keep sets are generated from position and length alone,
with marking playing no role, over the real corpus geometry (200 replications):

| estimator | mean under the null | fire rate (nominal 2.5%) | null p97.5 |
| --- | ---: | ---: | ---: |
| depth deciles | +0.031 | **36.5%** | +0.058 |
| length terciles | +0.084 | **100%** | +0.105 |
| depth quintile × length tercile | +0.008 | **13.0%** | +0.034 |
| **matched (primary)** | **+0.004** | **4.5%** | **+0.054** |

All four detect a planted preference of +0.25 and +0.50 at 100%, so this is a specificity
problem, not a power problem. Coarse strata retain a position gradient *inside* each bin and
the keep rules are continuous in it.

## Decision rule — fixed before the result exists

An arm is said to prefer crowd-marked sentences **beyond surface form** only if BOTH hold:

1. its matched estimate exceeds **+0.054**, the null distribution's 97.5th percentile — a
   value below this is indistinguishable from position-and-length confounding no matter what
   its confidence interval says; **and**
2. its domain-clustered bootstrap interval excludes zero.

Arms clearing (2) but not (1) are reported as **not established**, explicitly, with both
numbers shown. The matched estimator's own residual bias is +0.004 and is stated wherever an
estimate is quoted.

## Calibration arms — if these fail, the estimator is broken and no other row may be read

- **`random`** must not clear the threshold. Its selection is independent of everything.
- **`lead`** must not clear it. Its keep rule *is* position, so conditioning on position must
  annihilate any apparent preference; a non-zero value here is a bug in the estimator, not a
  finding. (Measured under depth-decile stratification, which is anti-conservative and
  therefore a hard test to pass: **−0.001 [−0.005, +0.002]**.)

## Pre-specified robustness

- Matching tolerances 0.05/0.05 are primary; **0.03/0.03 and 0.10/0.10 are reported alongside**
  regardless of whether they agree.
- Documents whose domain is exam/test-preparation are reported as a separate row. Readers there
  mark passage titles and multiple-choice stems, which is a degenerate construct. They are
  **not** silently dropped.
- The number of matched marked sentences is reported per arm; matching discards marked
  sentences with no admissible partner, and an arm resting on few pairs is not interpretable.

## What would kill the whole direction

If **every** arm — including a language model's ranking — falls below the threshold, then `F`
measures nothing but surface form, there is no compression finding, and what remains is a
corpus resource: 120 documents / 78 domains with ≥12 independent readers each. That outcome is
publishable as a negative measurement-validity result and must be reported as readily as the
positive one.

## Threats accepted

- Matching is within-document, so it cannot separate marking from any third sentence-level
  property correlated with both marking and selection (for example, being a self-contained
  quotable claim). The claim licensed is "beyond position and length", **not** "because of
  human attention". This limit must appear wherever the number appears.
- The LLM ranking is a single unseeded call per document from one model family; selection
  variance is unmeasured and no interval here includes it.
- Crowd marks are anchored by substring containment, so a reader who highlights a paragraph
  marks every sentence in it. The unit is contaminated by save-for-later granularity.


==> anc/README.md <==
# Measuring Alignment With Reader Highlights Net of Position and Length

**Status: near-final draft, not submitted.** Twelve hostile audit rounds killed twelve claims,
six of them after write-up and three of them controls or tables built specifically to answer an
objection. Round 12 regenerated every artifact from tracked files and matched 833 of 834 keys to full
float precision. All claims withdrawn along the way are listed in the paper's Appendix A.

## The claim

The obvious way to ask whether a context compressor keeps what people care about is to measure
how much of what real readers highlighted survives. That metric is confounded twice: crowd marks
are front-loaded, and crowd-marked sentences are longer (135.1 vs 124.7 characters). Naive
truncation scores +0.097 on it while carrying no information about reader choice at all — its
keep rule *is* position, and conditioning on depth takes it to −0.001.

Matching each marked sentence against unmarked sentences of the same document at equal relative
depth and equal within-document length rank, on 120 documents / 78 domains with ≥12 independent
readers each:

| arm | raw | matched |
| --- | ---: | ---: |
| `random` (calibration) | −0.005 | +0.009 [−0.045, +0.060] |
| `lead` (calibration) | +0.097 | +0.003 [−0.012, +0.018] |
| `length` | +0.064 | +0.015 [−0.005, +0.043] |
| `centrality` (embedding) | +0.057 | +0.030 [−0.023, +0.081] |
| `llmlingua2` | +0.002 | +0.038 [−0.009, +0.086] |
| **`llm` gpt-5.4** | +0.224 | **+0.196 [+0.148, +0.239]** |
| **`llm` claude-opus-5** | +0.266 | **+0.213 [+0.156, +0.271]** |

Stated the interpretable way: the language model keeps **38.4%** of crowd-marked sentences
against **19.9%** of their depth- and length-matched neighbours, where the controls sit exactly
at the 20% base rate. An exact conditional randomization test assuming nothing about clustering
gives **p = 0.0005 (z = 6.7)**; no other arm reaches significance.

**Classical extractive methods are not null.** Luhn (1958) reaches +0.088 [+0.039, +0.143] and
degree centrality on a lexical-overlap graph +0.098 [+0.055, +0.147] — about half the language
model. So reader selection is partly recoverable by counting words, and the model roughly doubles
rather than categorically exceeds that. Note lexical degree centrality far outperforms the
*embedding* centrality in the table above (+0.030): reporting only the latter overstated the gap.

**The deciding test.** If a word-counting graph gets half the effect, perhaps the model is merely
a better centrality estimator. Matching additionally on centrality rank, paired with a placebo on
the same surviving marks, removes only **0.010 — about 5%**. The effect is not lexical centrality.

**A purpose-built compressor does no better than chance.** LLMLingua-2 sits at the random
baseline on raw fidelity (0.205 vs 0.196) with no enrichment beyond surface form.

## Why you should believe the estimator

It was calibrated on synthetic nulls whose keep sets are generated from position and length
alone, so the true effect is exactly zero, and its false-positive rate measured rather than
assumed. Depth-only stratification — the control one would reach for first — fires on 20–36% of
those nulls against a nominal 2.5%. Matching stays near-nominal (4.5–7.0%).

The +0.054 threshold was fixed in `../06-compression-fidelity/PREREG-POSITION-CONTROL.md` and
committed **before** the estimator was run on the final keep sets. Check the ordering with
`git log` rather than taking our word for it — but note what that does and does not mean: the
corpus and the single-control results already existed, elapsed time from pre-registration to
result was nine minutes, and any threshold in a wide band gives the same verdict. It is a fixed
decision rule, not a pre-registered study.

## How robust is it

Rounds 8 through 10 attacked the main effect from twelve directions. It moved between
**+0.160 and +0.222** and never lost its sign or its interval:

leave-one-document-out and leave-one-domain-out leverage (max single-document influence 0.0115,
and the most influential domain pulls *down*) · matching tolerance 0.02→0.50 (+0.160 to +0.218) ·
label TOP_Q 0.10→0.25 · a twelve-draw re-run of the random tie-break that decides 27.4% of
labels · mark-density split · exam-domain exclusion · document- vs pair-weighting · clean
never-marked control · conditioning on lexical centrality · BCa and cluster-jackknife-t · an
exact conditional randomization test · two independent reimplementations, each reproducing every
arm to three decimals.

The compression ratio is the one axis where it moves substantially: +0.083 at r=0.05 rising to
+0.222 at r=0.30. The reported r=0.20 sits high in that range, and the sweep was pre-registered
and initially dropped — see the paper.

## Reproducing

The corpus itself cannot be published: it is third-party article text. Two artifacts are tracked
in its place — `fidelity-results-public.json` (salted domains, length *ranks* instead of
characters) and `lexical-public.json` (per sentence, an ordered list of salted token hashes plus
precomputed surface features).

**What these do and do not protect.** `lexical-public.json` is **not anonymous at the document
level**: we measured that the word counts of its first three sentences uniquely identify all 120
documents, and coarsening does not fix it — replacing word counts with within-document ranks and
rounding the density feature still leaves 120 of 120 distinct. A party holding a candidate public
page can confirm corpus membership.

We judge that acceptable and state the reasoning so it can be disagreed with: the documents are
public pages whose crowd highlights the platform already displays publicly, so membership
confirmation reveals nothing new; **no per-reader information is published anywhere** — no user
id, no per-reader row, no timestamp, and `counts` is a per-sentence aggregate of the same class as
the already-published label; and the residual disclosure is which pages we selected, a methods
detail. What we do not do is claim a non-identifiability we cannot deliver — an earlier version of
this bundle did, and a round-12 audit caught it.

**All of these run from tracked files alone** — verified by moving the corpus and the
un-redacted artifact aside and re-running each one:

```bash
cd ../06-compression-fidelity
python3 position-control.py       # the main table
python3 control-calibration.py    # estimator false-positive rates on known nulls
python3 inference.py              # keep rates, randomization test, balance table, run structure
python3 baselines.py              # classical extractive arms (Luhn, tf-isf, degree centrality)
python3 centrality-control.py     # the deciding test: conditioned on lexical centrality
python3 robustness.py             # label sweep, clean control, exam row, size fairness
```

Each prints which backing it used. Against the public artifacts they reproduce the corpus-backed
numbers exactly: the calibration table (36.5% / 100% / 13.0% / 4.5%), the abstract's keep rates
(38.4% / 19.9%) and randomization test (p = 0.0005), Luhn +0.088, degree centrality +0.098, and
the centrality control's +0.196 / +0.194 / +0.174 with adjustments −0.011 / −0.009.

**Three blocks still need the local corpus, and say so when they skip:** the exam-domain row
(selection is by domain name, and the public artifact carries salted digests), `robustness.py`'s
compression-ratio sweep and `09-prompt-vs-corpus/matched-prompt.py`. Both look up a ranking cache
keyed by a hash of the document's text, and re-keying it would publish a verification oracle for
corpus membership — exactly the exposure the redaction removes. Their outputs are committed in
`robustness.json` and `matched-prompt.json`.

No script makes a model call. `HVL_SALT=... python3 ../reproduce/build.py` emits the
de-identified per-sentence CSV; `redact.py` and `make-lexical-public.py` regenerate the two
public artifacts from a local corpus.

## What is wrong with this draft

- **The covariate ladder is a subsample-stability check, not covariate control** — running the
  same surviving marks without any covariate conditioning reproduces it almost exactly. The paper
  says so and uses the post-matching balance table instead.
- Six numbers in the paper's robustness subsection are computed by the same estimator but are not
  persisted by a committed script (the tolerance sweep, pair-weighting, the mark-density split,
  the tie-break redraw). The paper flags this rather than claiming full coverage.
- The headline is quoted at r=0.20, high in the swept range; at r=0.05 it is 42% of that. Single
  unseeded model calls, so selection variance is in no interval. Twelve arms across the tables,
  no multiplicity correction — the main effect survives any correction at p=0.0005, the weak arms
  do not.
- Matching discards 37.9% of marked sentences and 15 documents contribute no pairs. Comparator
  pools are small (median 2). Reassuringly, the discarded marks are *not* selected on the
  outcome — model keep rate 0.390 discarded vs 0.384 retained.
- One platform, Readability-biased toward static HTML, not representative. 119 English documents
  and one Portuguese.
- **The claim is "beyond position, length, seven balance-table features and lexical centrality",
  not "because of human attention".** Matching cannot rule out a further correlated property.
- The largest residual channel is topic-word overlap, bounded at **+0.073 (~37%)**, and at +0.105 (~53%) summed across five features — and it is the
  one our own anchoring rule creates, since a short highlighted span marks every sentence
  containing it.

## Corrections to our own prior work

Prior work of ours reports zero-shot LLMs recovering highlight locations *worse* than a trivial
lead baseline (0.22 < 0.29). On this corpus that does not reproduce. In raw recall the published
instruction ties lead (+0.040, spanning zero) and a compression-framed one clearly wins (+0.100) —
but on this paper's own primary estimator the published instruction does **not** tie: it shows
real enrichment, +0.074 [+0.027, +0.120]. That is the one verdict the uncontrolled metric gets
backwards, and it is a verdict about our own prior work. Four budgets including the published one
were tested; the
budget does not explain it. Both the instruction and the corpus contribute.

That work also described the usable universe as physically limited to ~130 documents. That was
an artifact of its own gates — a reader-count ceiling, a per-domain cap, and a sampler biased
toward thinly-read documents. Removing the ceiling yields 966 candidates and the 120/78 set used
here.


==> anc/baselines.json <==
{
  "corpus": "corpus-2026-07-29T05-35-40-401Z.json",
  "arms": {
    "luhn": {
      "rawFidelity": 0.26363448682934476,
      "matched": 0.08774939527337797,
      "lo": 0.03931875011589679,
      "hi": 0.14281515393856384,
      "docs": 105,
      "pKeptMarked": 0.2822085889570552,
      "pKeptControl": 0.20976482617586908
    },
    "tfisf": {
      "rawFidelity": 0.13205663504321324,
      "matched": -0.033816438657284245,
      "lo": -0.08472604318106337,
      "hi": 0.02170563994055238,
      "docs": 105,
      "pKeptMarked": 0.1357361963190184,
      "pKeptControl": 0.18698327490505412
    },
    "degreeCentrality": {
      "rawFidelity": 0.27482604939970406,
      "matched": 0.09842120405528493,
      "lo": 0.05478344629391512,
      "hi": 0.1471586572716728,
      "docs": 105,
      "pKeptMarked": 0.26533742331288346,
      "pKeptControl": 0.19607617586912082
    },
    "topicOverlap": {
      "rawFidelity": 0.24482250604124303,
      "matched": 0.04653731215871252,
      "lo": -0.016699159432499534,
      "hi": 0.11363677357541871,
      "docs": 105,
      "pKeptMarked": 0.25153374233128833,
      "pKeptControl": 0.19912540169442014
    },
    "surfaceCombo": {
      "rawFidelity": 0.316443105954187,
      "matched": 0.03731013220613497,
      "lo": -0.01306772542280762,
      "hi": 0.0885257654212074,
      "docs": 105,
      "pKeptMarked": 0.3136503067484663,
      "pKeptControl": 0.2725971370143149
    }
  }
}

==> anc/baselines.py <==
#!/usr/bin/env python3
"""
Classical extractive baselines through the same matched estimator.

WHY. A round-9 audit pointed out that the paper's non-LLM comparison set — random, lead,
sentence length, embedding centrality, LLMLingua-2 — contains no classical extractive
summarizer. That matters twice over. First, "the language model beats every non-LLM arm by
five times" is only as strong as the arms chosen, and the auditor showed a ten-line topic-word
overlap selector already reaches +0.064. Second, if a 1958 algorithm with no learned component
recovers reader selection beyond position and length, that is a more interesting fact than the
LLM result and the paper would have to lead with it.

So: Luhn (1958), tf-isf, degree centrality on lexical overlap (a TextRank/LexRank stand-in
computed without embeddings), topic-word overlap, and the strongest pure-surface combination
we could build. All computed from corpus text with no model call and no network, scored by the
same estimator and the same domain-clustered bootstrap as every arm in the paper.

Emits `baselines.json`.

Usage:  python3 baselines.py [corpus.json]
"""

import glob
import json
import math
import os
import re
import sys
import importlib.util

HERE = os.path.dirname(os.path.abspath(__file__))
_s = importlib.util.spec_from_file_location("pc", os.path.join(HERE, "position-control.py"))
pc = importlib.util.module_from_spec(_s)
_s.loader.exec_module(pc)
sys.path.insert(0, HERE)
import corpus_view

R = 0.20
TOL = 0.05
STOP = set("""a an the and or but if then else of to in on at by for with from as is are was
were be been being it its this that these those he she they we you i not no nor so than too
very can will just should now have has had do does did which who whom what when where why how
about into over under again further once all any both each few more most other some such only
own same s t don now d ll m o re ve y""".split())


def words(s):
    """Kept for callers that still hold raw text; the scripts now go through corpus_view."""
    return [w for w in re.findall(r"[a-z']+", s.lower()) if w not in STOP and len(w) > 2]


# ------------------------------------------------------------------ selectors
def sel_luhn(toks, lens, k):
    """Luhn 1958: score a sentence by the density of significant words within it."""
    freq = {}
    for w_ in toks:
        for w in w_:
            freq[w] = freq.get(w, 0) + 1
    if not freq:
        return set(range(min(k, len(toks))))
    cut = sorted(freq.values(), reverse=True)[: max(1, len(freq) // 10)][-1]
    sig = {w for w, c in freq.items() if c >= cut}
    score = []
    for i, w in enumerate(toks):
        hits = [j for j, x in enumerate(w) if x in sig]
        if not hits:
            score.append((0.0, i))
            continue
        span = hits[-1] - hits[0] + 1
        score.append((len(hits) ** 2 / span, i))
    return {i for _, i in sorted(score, key=lambda t: -t[0])[:k]}


def sel_tfisf(toks, lens, k):
    """tf-isf: mean inverse-sentence-frequency weight of a sentence's terms."""
    n = len(toks)
    sf = {}
    for w_ in toks:
        for w in set(w_):
            sf[w] = sf.get(w, 0) + 1
    score = []
    for i, w in enumerate(toks):
        if not w:
            score.append((0.0, i))
            continue
        score.append((sum(math.log(n / sf[x]) for x in w) / len(w), i))
    return {i for _, i in sorted(score, key=lambda t: -t[0])[:k]}


def sel_degree(toks, lens, k):
    """Degree centrality on a lexical-overlap graph — TextRank/LexRank without embeddings."""
    W = [set(w) for w in toks]
    n = len(toks)
    deg = [0.0] * n
    for i in range(n):
        for j in range(i + 1, n):
            if not W[i] or not W[j]:
                continue
            sim = len(W[i] & W[j]) / math.sqrt(len(W[i]) * len(W[j]))
            deg[i] += sim
            deg[j] += sim
    return {i for i, _ in sorted(enumerate(deg), key=lambda t: -t[1])[:k]}


def sel_topic(toks, lens, k):
    """Overlap with the document's top-20 content terms. The confound the anchoring rule
    actively creates, so the sharpest available non-model competitor."""
    freq = {}
    for w_ in toks:
        for w in w_:
            freq[w] = freq.get(w, 0) + 1
    topic = {w for w, _ in sorted(freq.items(), key=lambda kv: -kv[1])[:20]}
    score = []
    for i, w_ in enumerate(toks):
        w = set(w_)
        score.append((len(w & topic) / max(1, len(w)), i))
    return {i for _, i in sorted(score, key=lambda t: -t[0])[:k]}


def sel_surface_combo(toks, lens, k):
    """The strongest pure-surface rule we could construct: front bias plus length rank plus
    topic overlap, equally weighted after per-document standardisation. If the LLM's margin
    over THIS is small, the paper's contribution is much weaker than it looks."""
    n = len(toks)
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / max(1, n - 1) for r, i in enumerate(order)}
    freq = {}
    for w_ in toks:
        for w in w_:
            freq[w] = freq.get(w, 0) + 1
    topic = {w for w, _ in sorted(freq.items(), key=lambda kv: -kv[1])[:20]}
    sc = []
    for i, w_ in enumerate(toks):
        w = set(w_)
        t = len(w & topic) / max(1, len(w))
        sc.append(((1.0 - i / max(1, n - 1)) + lrank[i] + t * 3.0, i))
    return {i for _, i in sorted(sc, key=lambda t: -t[0])[:k]}


SELECTORS = [("luhn", sel_luhn), ("tfisf", sel_tfisf), ("degreeCentrality", sel_degree),
             ("topicOverlap", sel_topic), ("surfaceCombo", sel_surface_combo)]


def main():
    hits = sorted(glob.glob(os.path.join(HERE, "data", "corpus-*.json")))
    cpath = sys.argv[1] if len(sys.argv) > 1 else (hits[-1] if hits else "")
    fpath = next(c for c in (os.path.join(HERE, "fidelity-results.json"),
                             os.path.join(HERE, "fidelity-results-public.json"))
                 if os.path.exists(c))
    blob = json.load(open(fpath))
    meta, doms = blob["sentMeta"], blob["domains"]
    view = corpus_view.load(cpath if os.path.exists(cpath) else None, expect_docs=len(meta))

    print(f"{len(meta)} documents · classical extractive baselines, r={R}\n")
    print(f"  {'selector':<18}{'raw fidelity':>14}{'matched':>26}{'p(kept|marked)':>17}")
    out = {"corpus": os.path.basename(cpath), "arms": {}}
    for name, fn in SELECTORS:
        rows, cl = [], []
        fid = []
        km = tm = 0
        kc = tc = 0.0
        for i, m in enumerate(meta):
            n = m["n"]
            if view.n(i) != n or n < 2:
                continue
            toks = [view.tokens(i, j) for j in range(n)]
            k = max(1, round(R * n))
            kept = fn(toks, m["len"], k)
            if len(kept) != k:  # keep every arm size-matched, as the paper requires
                kept = set(list(kept)[:k])
            marked = set(m["marked"])
            if not marked:
                continue
            fid.append(len(marked & kept) / len(marked))
            lens = m["len"]
            order = sorted(range(n), key=lambda x: lens[x])
            lr = {x: r / (n - 1) for r, x in enumerate(order)}
            diffs = []
            for x in marked:
                dx, lx = x / (n - 1), lr[x]
                pool = [y for y in range(n) if y not in marked
                        and abs(y / (n - 1) - dx) <= TOL and abs(lr[y] - lx) <= TOL]
                if not pool:
                    continue
                diffs.append((1.0 if x in kept else 0.0)
                             - sum(1.0 for y in pool if y in kept) / len(pool))
                tm += 1
                km += 1 if x in kept else 0
                kc += sum(1 for y in pool if y in kept) / len(pool)
                tc += 1
            if diffs:
                rows.append(sum(diffs) / len(diffs))
                cl.append(doms[i])
        e, lo, hi = pc.boot(rows, cl)
        out["arms"][name] = {"rawFidelity": sum(fid) / len(fid), "matched": e,
                            "lo": lo, "hi": hi, "docs": len(rows),
                            "pKeptMarked": km / max(1, tm),
                            "pKeptControl": kc / max(1, tc)}
        flag = "  <-- clears +0.054" if lo > 0 and e > 0.054 else ""
        print(f"  {name:<18}{sum(fid)/len(fid):>14.3f}{e:>+16.3f} [{lo:+.3f},{hi:+.3f}]"
              f"{km/max(1,tm):>12.3f}{flag}")

    p = os.path.join(HERE, "baselines.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")
    print("\nREAD THIS AGAINST the llm arm (+0.196, p(kept|marked)=0.384). If any classical\n"
          "selector approaches it, the paper's framing must change: the finding would be that\n"
          "reader selection is recoverable by cheap means, not that language models are special.")


if __name__ == "__main__":
    main()


==> anc/centrality-control.json <==
{
  "corpus": "corpus-2026-07-29T05-35-40-401Z.json",
  "arms": {
    "llm": {
      "depthLength": {
        "est": 0.19632116016442355,
        "lo": 0.14787470605696848,
        "hi": 0.2393959998654802,
        "pairs": 1304
      },
      "centrality3bin": {
        "est": 0.19444947067154272,
        "lo": 0.1324582217000831,
        "hi": 0.25322617209912773,
        "pairs": 702,
        "placebo": {
          "est": 0.20542052193501648,
          "lo": 0.14900857295689246,
          "hi": 0.2605095738946464
        },
        "adjustment": -0.010971051263473752
      },
      "centrality5bin": {
        "est": 0.1738501280649909,
        "lo": 0.12283318795544171,
        "hi": 0.22679497789791908,
        "pairs": 498,
        "placebo": {
          "est": 0.18328977237483254,
          "lo": 0.1322275843256235,
          "hi": 0.23546185867815075
        },
        "adjustment": -0.00943964430984165
      }
    },
    "llm_anthropic": {
      "depthLength": {
        "est": 0.21344139900895556,
        "lo": 0.15572759352077903,
        "hi": 0.2710571029753997,
        "pairs": 1304
      },
      "centrality3bin": {
        "est": 0.14184139818101119,
        "lo": 0.0505647890643488,
        "hi": 0.23236800513739556,
        "pairs": 702,
        "placebo": {
          "est": 0.15482379742179442,
          "lo": 0.0573069365825439,
          "hi": 0.25092622934729714
        },
        "adjustment": -0.012982399240783232
      },
      "centrality5bin": {
        "est": 0.2067246911294807,
        "lo": 0.1276113473073156,
        "hi": 0.28619573274745685,
        "pairs": 498,
        "placebo": {
          "est": 0.21897617747972317,
          "lo": 0.1362655345743581,
          "hi": 0.30071805152691
        },
        "adjustment": -0.01225148635024248
      }
    },
    "centrality": {
      "depthLength": {
        "est": 0.03046758318861457,
        "lo": -0.02320898861872651,
        "hi": 0.08091591944049159,
        "pairs": 1304
      },
      "centrality3bin": {
        "est": -0.048867650295724964,
        "lo": -0.12364302958144326,
        "hi": 0.02369403212746651,
        "pairs": 702,
        "placebo": {
          "est": -0.03836876687115691,
          "lo": -0.11279480540522316,
          "hi": 0.03232085404226532
        },
        "adjustment": -0.010498883424568055
      },
      "centrality5bin": {
        "est": -0.0028338745621063685,
        "lo": -0.07615474237550779,
        "hi": 0.06687341179319786,
        "pairs": 498,
        "placebo": {
          "est": 0.0016113121432923525,
          "lo": -0.07155362337526971,
          "hi": 0.06936232838723308
        },
        "adjustment": -0.004445186705398721
      }
    },
    "lead": {
      "depthLength": {
        "est": 0.0027437510709008325,
        "lo": -0.012027513603452942,
        "hi": 0.017506731873387037,
        "pairs": 1304
      },
      "centrality3bin": {
        "est": -0.012151837251362445,
        "lo": -0.05057269136474503,
        "hi": 0.01634604268376198,
        "pairs": 702,
        "placebo": {
          "est": -0.012152186120711127,
          "lo": -0.04941558472133096,
          "hi": 0.015579189321743016
        },
        "adjustment": 3.48869348682293e-07
      },
      "centrality5bin": {
        "est": -0.014222288882614969,
        "lo": -0.04534883720930233,
        "hi": 0.01174554183813443,
        "pairs": 498,
        "placebo": {
          "est": -0.013408103331213507,
          "lo": -0.045588788655558835,
          "hi": 0.012640773040482342
        },
        "adjustment": -0.0008141855514014612
      }
    }
  }
}

==> anc/centrality-control.py <==
#!/usr/bin/env python3
"""
The deciding experiment: does the language-model effect survive conditioning on lexical
centrality?

WHY. `baselines.py` showed that degree centrality on a lexical-overlap graph — a word-counting
algorithm with no learned component and no semantics — recovers +0.098, half the language
model's +0.196. A round-10 audit turned that into the objection that decides the paper:

  "Reader marks in this corpus are enriched for sentences dense in document-central
   vocabulary, partly a real reading behaviour and partly manufactured by the anchoring
   pipeline. Both a word-counting graph and a language model rank sentences substantially by
   topical centrality, so both select them. The language model is merely a better centrality
   estimator. That is mundane and fully consistent with every number in the paper."

The balance table's +0.059 bound does not answer this, because it bounds a hand-built scalar
proxy under a linear-additive assumption, not topical centrality as a latent construct that a
crude estimator has just been shown to be worth +0.098.

The decisive test is to match additionally on centrality rank. It is paired with the placebo
the covariate ladder taught us to demand: running the SAME surviving marks back through
depth-and-length-only matching. Without that, any drop is confounded with subsample selection —
exact matching on an extra covariate with a median pool of 2 deletes pools rather than
rebalancing them, which is precisely how the original covariate ladder misled us.

No model calls, no network, no credentials. Emits `centrality-control.json`.

Usage:  python3 centrality-control.py [corpus.json]
"""

import glob
import json
import math
import os
import sys
import importlib.util

HERE = os.path.dirname(os.path.abspath(__file__))


def _load(name, fn):
    s = importlib.util.spec_from_file_location(name, os.path.join(HERE, fn))
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("pc", "position-control.py")
sys.path.insert(0, HERE)
import corpus_view
TOL = 0.05
R = 0.20


def centrality_rank(toks):
    """Within-document rank of degree centrality on a lexical-overlap graph, 0..1."""
    W = [set(w) for w in toks]
    n = len(toks)
    deg = [0.0] * n
    for i in range(n):
        for j in range(i + 1, n):
            if W[i] and W[j]:
                sim = len(W[i] & W[j]) / math.sqrt(len(W[i]) * len(W[j]))
                deg[i] += sim
                deg[j] += sim
    order = sorted(range(n), key=lambda i: deg[i])
    return {i: r / max(1, n - 1) for r, i in enumerate(order)}


def estimate(ks_arm, meta, view, doms, bins=None):
    """bins=None -> depth+length only. Otherwise also match on centrality-rank bin.
    Returns (est, lo, hi, pairs, survivors) where survivors records which marks kept a pool."""
    rows, cl, pairs, survivors = [], [], 0, []
    for i, kset in enumerate(ks_arm):
        if kset is None or i >= len(meta):
            continue
        m = meta[i]
        n = m["n"]
        if view.n(i) != n or n < 3:
            continue
        marked = set(m["marked"])
        lens = m["len"]
        order = sorted(range(n), key=lambda x: lens[x])
        lr = {x: r / (n - 1) for r, x in enumerate(order)}
        cr = centrality_rank([view.tokens(i, j) for j in range(n)]) if bins else None
        kept = set(kset)
        diffs, surv = [], []
        for x in marked:
            dx, lx = x / (n - 1), lr[x]
            pool = [y for y in range(n) if y not in marked
                    and abs(y / (n - 1) - dx) <= TOL and abs(lr[y] - lx) <= TOL
                    and (bins is None
                         or min(bins - 1, int(cr[y] * bins)) == min(bins - 1, int(cr[x] * bins)))]
            if not pool:
                continue
            diffs.append((1.0 if x in kept else 0.0)
                         - sum(1.0 for y in pool if y in kept) / len(pool))
            surv.append(x)
        if diffs:
            rows.append(sum(diffs) / len(diffs))
            cl.append(doms[i])
            pairs += len(diffs)
            survivors.append((i, surv))
    e, lo, hi = pc.boot(rows, cl)
    return e, lo, hi, pairs, survivors


def placebo(ks_arm, meta, view, doms, survivors):
    """The same surviving marks, matched on depth and length ONLY. The gap between this and the
    conditioned estimate is the actual covariate adjustment; the gap to the full estimate is
    subsample selection."""
    rows, cl = [], []
    for i, surv in survivors:
        m = meta[i]
        n = m["n"]
        marked = set(m["marked"])
        lens = m["len"]
        order = sorted(range(n), key=lambda x: lens[x])
        lr = {x: r / (n - 1) for r, x in enumerate(order)}
        kept = set(ks_arm[i])
        diffs = []
        for x in surv:
            dx, lx = x / (n - 1), lr[x]
            pool = [y for y in range(n) if y not in marked
                    and abs(y / (n - 1) - dx) <= TOL and abs(lr[y] - lx) <= TOL]
            if pool:
                diffs.append((1.0 if x in kept else 0.0)
                             - sum(1.0 for y in pool if y in kept) / len(pool))
        if diffs:
            rows.append(sum(diffs) / len(diffs))
            cl.append(doms[i])
    e, lo, hi = pc.boot(rows, cl)
    return e, lo, hi


def main():
    hits = sorted(glob.glob(os.path.join(HERE, "data", "corpus-*.json")))
    cpath = sys.argv[1] if len(sys.argv) > 1 else (hits[-1] if hits else "")
    fpath = next(c for c in (os.path.join(HERE, "fidelity-results.json"),
                             os.path.join(HERE, "fidelity-results-public.json"))
                 if os.path.exists(c))
    blob = json.load(open(fpath))
    ks, meta, doms = blob["keepSets"], blob["sentMeta"], blob["domains"]
    view = corpus_view.load(cpath if os.path.exists(cpath) else None, expect_docs=len(meta))

    out = {"corpus": os.path.basename(cpath), "arms": {}}
    print("Does the LLM effect survive conditioning on lexical centrality?\n")
    print(f"  {'arm':<15}{'condition':<24}{'estimate':>26}{'pairs':>7}{'adjustment':>12}")
    for arm in ["llm", "llm_anthropic", "centrality", "lead"]:
        sets = ks[arm].get("0.2") or []
        if not sets or all(s is None for s in sets):
            continue
        e0, lo0, hi0, p0, _ = estimate(sets, meta, view, doms, None)
        row = {"depthLength": {"est": e0, "lo": lo0, "hi": hi0, "pairs": p0}}
        print(f"  {arm:<15}{'depth+length':<24}{e0:>+16.3f} [{lo0:+.3f},{hi0:+.3f}]{p0:>7}")
        for bins in (3, 5):
            e, lo, hi, p, surv = estimate(sets, meta, view, doms, bins)
            pe, plo, phi = placebo(sets, meta, view, doms, surv)
            row[f"centrality{bins}bin"] = {
                "est": e, "lo": lo, "hi": hi, "pairs": p,
                "placebo": {"est": pe, "lo": plo, "hi": phi},
                # the ONLY quantity attributable to conditioning on centrality
                "adjustment": e - pe}
            print(f"  {arm:<15}{'+centrality ' + str(bins) + '-bin':<24}"
                  f"{e:>+16.3f} [{lo:+.3f},{hi:+.3f}]{p:>7}{e - pe:>+12.3f}")
            print(f"  {'':<15}{'  placebo, same marks':<24}"
                  f"{pe:>+16.3f} [{plo:+.3f},{phi:+.3f}]")
        out["arms"][arm] = row

    p = os.path.join(HERE, "centrality-control.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")
    print(
        "\nHOW TO READ THIS. The `adjustment` column is the conditioned estimate minus the\n"
        "placebo on the same surviving marks — the only part attributable to centrality. The\n"
        "difference between the placebo and the depth+length row is subsample selection, which\n"
        "exact matching on an extra covariate always induces when comparator pools are small."
    )


if __name__ == "__main__":
    main()


==> anc/control-calibration.json <==
{
  "reps": 200,
  "null": {
    "depth deciles": {
      "mean": 0.03068854359358559,
      "fireRate": 0.365,
      "p975": 0.058389204457940956
    },
    "length terciles": {
      "mean": 0.08385172452041409,
      "fireRate": 1.0,
      "p975": 0.10515483880583705
    },
    "depth quintile x length tercile": {
      "mean": 0.008420859445196016,
      "fireRate": 0.13,
      "p975": 0.034229304142934944
    },
    "MATCHED": {
      "mean": 0.004034540005272711,
      "fireRate": 0.045,
      "p975": 0.05431857514315458
    }
  }
}

==> anc/control-calibration.py <==
#!/usr/bin/env python3
"""
Calibrate the position/length control BEFORE trusting anything it says.

WHY THIS FILE EXISTS. Round 5's most expensive finding was that the depth-tercile control I
wrote specifically to answer the position objection fired on **10% of nulls where the effect
was known to be absent** — against a nominal 2.5%. It passed review by existing. The rule the
programme adopted from that: *a control is not a control until its false-positive rate has
been measured on a null where the effect is known to be absent, and its power measured on a
planted effect of known size.*

This applies that rule to the replacement control. Two generators, run over the REAL corpus
geometry (real document lengths, real mark positions, real sentence lengths), so the only
synthetic part is the keep rule:

  NULL      the keep set is chosen using position and length ONLY, with marking playing no
            role whatsoever. A correct control must report zero. Any arm that reports
            non-zero here is measuring the confound it claims to remove.
  PLANTED   the keep set prefers marked sentences by a known amount AT EQUAL depth and
            length. A useful control must detect it.

Usage:  python3 control-calibration.py [corpus.json]
"""

import glob
import json
import os
import random
import sys

sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
import corpus_view
# `position-control.py` is not a legal module name; load it by path instead so the calibration
# exercises EXACTLY the shipped estimator rather than a copy that could drift from it.
import importlib.util

_spec = importlib.util.spec_from_file_location(
    "poscontrol", os.path.join(os.path.dirname(os.path.abspath(__file__)),
                               "position-control.py"))
poscontrol = importlib.util.module_from_spec(_spec)
_spec.loader.exec_module(poscontrol)

REPS = 200
R = 0.20


def geometry_from_artifact():
    """
    Real document shapes: n, marked indices, sentence-length ranks. Taken from the committed
    artifact rather than the corpus, because that is all this calibration needs and it makes the
    script runnable from tracked files -- a round-11 audit found it was one of three that a
    reviewer could not execute. Lengths enter only through their within-document rank, which the
    redacted artifact already carries.
    """
    HERE = os.path.dirname(os.path.abspath(__file__))
    fp = next(c for c in (os.path.join(HERE, "fidelity-results.json"),
                          os.path.join(HERE, "fidelity-results-public.json"))
              if os.path.exists(c))
    blob = json.load(open(fp))
    out = []
    for i, m in enumerate(blob["sentMeta"]):
        n = m["n"]
        marked = m["marked"]
        if n < 10 or not marked or len(marked) == n:
            continue
        out.append(({"n": n, "marked": marked, "len": m["len"]}, blob["domains"][i]))
    print(f"geometry from {os.path.basename(fp)}: {len(out)} documents")
    return out


def keep_null(meta, rnd):
    """
    Keep set driven by position and length ONLY. Score each sentence by a front bias plus a
    length bias — the two real confounds, at roughly their measured strength — and take the
    top k. Marking is never consulted, so the true conditional enrichment is exactly zero.
    """
    n = meta["n"]
    k = max(1, round(R * n))
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    score = {i: (1.0 - i / (n - 1)) * 2.0 + lrank[i] * 1.0 + rnd.gauss(0, 0.35)
             for i in range(n)}
    return set(sorted(range(n), key=lambda i: -score[i])[:k])


def keep_planted(meta, rnd, boost):
    """Same as the null, plus a genuine preference for marked sentences of size `boost`."""
    n = meta["n"]
    k = max(1, round(R * n))
    marked = set(meta["marked"])
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    score = {i: (1.0 - i / (n - 1)) * 2.0 + lrank[i] * 1.0 + rnd.gauss(0, 0.35)
             + (boost if i in marked else 0.0)
             for i in range(n)}
    return set(sorted(range(n), key=lambda i: -score[i])[:k])


def run(geo, maker, grids, reps, seed0):
    """Returns, per grid, the fraction of replications whose interval excludes zero (above)."""
    fired = {lbl: 0 for _, _, lbl in grids}
    ests = {lbl: [] for _, _, lbl in grids}
    for rep in range(reps):
        rnd = random.Random(seed0 + rep)
        vals = {lbl: [] for _, _, lbl in grids}
        cl = []
        for meta, dom in geo:
            ks = maker(meta, rnd)
            cl.append(dom)
            for db, lb, lbl in grids:
                if lbl == "MATCHED":
                    e, _ = poscontrol.matched(meta, ks)
                else:
                    e, _ = poscontrol.enrichment(meta, ks, db, lb)
                vals[lbl].append(e)
        for db, lb, lbl in grids:
            est, lo, hi = poscontrol.boot(vals[lbl], cl, seed=seed0 + rep)
            ests[lbl].append(est)
            if lo > 0:
                fired[lbl] += 1
    return fired, ests


def main():
    geo = geometry_from_artifact()
    # the shipped grids, plus the matching estimator that replaced them as primary
    grids = list(poscontrol.GRIDS) + [(0, 0, "MATCHED")]
    print(f"{REPS} replications per condition\n")

    print("=== NULL: keep set uses POSITION and LENGTH only, marking plays no role ===")
    print("    a correct control reports ~0 and fires at most ~2.5% of the time")
    fired, ests = run(geo, keep_null, grids, REPS, 1000)
    thresholds = {}
    for _, _, lbl in grids:
        m = sum(ests[lbl]) / len(ests[lbl])
        s = sorted(ests[lbl])
        # An estimator with residual bias does not become trustworthy by having an interval.
        # The operational threshold is the null distribution's own upper tail: a measured
        # enrichment below this is indistinguishable from position-and-length confounding,
        # whatever its confidence interval says.
        p975 = s[min(len(s) - 1, int(0.975 * len(s)))]
        thresholds[lbl] = p975
        print(f"  {lbl:<34} mean est {m:+.3f}   fires {fired[lbl]/REPS:6.1%}"
              f"   null p97.5 = {p975:+.3f}")
    with open(os.path.join(os.path.dirname(os.path.abspath(__file__)),
                           "control-calibration.json"), "w") as f:
        json.dump({"reps": REPS,
                   "null": {lbl: {"mean": sum(ests[lbl]) / len(ests[lbl]),
                                  "fireRate": fired[lbl] / REPS,
                                  "p975": thresholds[lbl]} for _, _, lbl in grids}},
                  f, indent=2)

    for boost in (0.25, 0.50):
        print(f"\n=== PLANTED: genuine preference for marked sentences, boost={boost} ===")
        print("    a useful control detects it")
        fired, ests = run(geo, lambda m, r, b=boost: keep_planted(m, r, b),
                          grids, max(40, REPS // 4), 2000)
        n = max(40, REPS // 4)
        for _, _, lbl in grids:
            mm = sum(ests[lbl]) / len(ests[lbl])
            print(f"  {lbl:<34} mean est {mm:+.3f}   detects {fired[lbl]/n:6.1%}")

    print(
        "\nHOW TO READ THIS. MATCHED is the primary estimator and the only one whose firing\n"
        "rate under the NULL is near nominal (4.5% against 2.5%); every binned grid is shown\n"
        "for contrast and none of them is usable — depth deciles fire on 36.5% of nulls,\n"
        "length terciles on 100%, the joint 5x3 grid on 13%. All four detect planted effects\n"
        "at 100%, so this is specificity, not power. A control that fires often under the\n"
        "NULL is not a weak control, it is a broken one, and two such controls have already\n"
        "shipped in this programme.\n\n"
        "The operational threshold is the null's p97.5 column, NOT the confidence interval:\n"
        "an estimate below it is indistinguishable from position-and-length confounding\n"
        "however tight its interval looks. See PREREG-POSITION-CONTROL.md, committed before\n"
        "this estimator was run on any real compressor."
    )


if __name__ == "__main__":
    main()


==> anc/corpus_view.py <==
#!/usr/bin/env python3
"""
One corpus interface, two backings — so the reproduction recipe works from tracked files.

The analysis scripts were written against the raw corpus (`data/corpus-*.json`), which is
gitignored: it holds third-party article text we cannot redistribute and which would fingerprint
the exact pages readers highlighted. That made four of the five scripts in the published
reproduction recipe unrunnable for anybody but us.

`make-lexical-public.py` emits `lexical-public.json`: per sentence, an ordered list of salted
token hashes plus the precomputed surface features. Every computation in the paper is a function
of token co-occurrence, token frequency, token order, or one of those features — never of
readable text. This module presents both backings behind the same interface, so a script written
against one runs unchanged against the other.

    view = load()                  # prefers the raw corpus, falls back to the public lexical file
    view.n(i)                      # sentences in document i
    view.tokens(i, j)              # content-token ids of sentence j, in order
    view.feat(i, j, "digit")       # precomputed surface feature
    view.counts(i)                 # per-sentence mark counts
    view.backing                   # "corpus" or "lexical" — always report which was used
"""

import glob
import json
import os
import re

HERE = os.path.dirname(os.path.abspath(__file__))

STOP = set("""a an the and or but if then else of to in on at by for with from as is are was
were be been being it its this that these those he she they we you i not no nor so than too
very can will just should now have has had do does did which who whom what when where why how
about into over under again further once all any both each few more most other some such only
own same s t don now d ll m o re ve y""".split())
DISCOURSE = re.compile(
    r"^\s*(but|and|so|then|thus|however|therefore|it|this|that|these|those|he|she|they|we|"
    r"which|also|yet|still|because|for|in other words|of course)\b", re.I)
DEFN = re.compile(r"\b(is|are|means|refers to|defined as|called)\b", re.I)


class _TextBacked:
    backing = "corpus"

    def __init__(self, docs):
        self.docs = docs

    def n(self, i):
        return len(self.docs[i]["sentences"])

    def _s(self, i, j):
        return self.docs[i]["sentences"][j]

    def tokens(self, i, j):
        low = [w.lower() for w in re.findall(r"[A-Za-z']+", self._s(i, j))]
        return [w for w in low if w not in STOP and len(w) > 2]

    def counts(self, i):
        return self.docs[i].get("counts") or []

    def sentences(self, i):
        """Raw text. Available only on the corpus backing; callers must handle None."""
        return self.docs[i]["sentences"]

    def feat(self, i, j, name):
        s = self._s(i, j)
        low = [w.lower() for w in re.findall(r"[A-Za-z']+", s)]
        if name == "nw":
            return len(low)
        if name == "digit":
            return 1 if re.search(r"\d", s) else 0
        if name == "quote":
            return 1 if re.search(r"[\"“”'’]", s) else 0
        if name == "cap":
            return 1 if re.search(r"(?<=[a-z] )[A-Z][a-z]{2,}", s) else 0
        if name == "selfcont":
            return 0 if DISCOURSE.match(s) else 1
        if name == "defn":
            return 1 if DEFN.search(s) else 0
        if name == "firstPerson":
            return 1 if re.search(r"\b(i|we|my|our)\b", s, re.I) else 0
        if name == "dense5":
            return sum(1 for w in low if len(w) >= 5) / max(1, len(low))
        raise KeyError(name)


class _LexicalBacked:
    backing = "lexical"

    def __init__(self, docs):
        self.docs = docs

    def n(self, i):
        return self.docs[i]["n"]

    def tokens(self, i, j):
        return self.docs[i]["sentences"][j]["t"]

    def counts(self, i):
        return self.docs[i].get("counts") or []

    def feat(self, i, j, name):
        return self.docs[i]["sentences"][j][name]


def load(corpus_path=None, quiet=False, expect_docs=None):
    """
    Prefer the raw corpus when present; otherwise the tracked lexical view.

    `expect_docs` guards a real failure mode found while testing this module: `data/` can hold
    several corpora from different runs, the newest-by-name is not necessarily the one the
    committed keep sets were built from, and silently analysing the wrong corpus produces
    plausible numbers for the wrong documents. If the count does not match, fall through to the
    lexical view, which is generated from the corpus the artifact was built on.
    """
    if corpus_path is None:
        hits = sorted(glob.glob(os.path.join(HERE, "data", "corpus-*.json")))
        corpus_path = hits[-1] if hits else None
    if corpus_path and os.path.exists(corpus_path):
        docs = json.load(open(corpus_path))["docs"]
        if expect_docs is not None and len(docs) != expect_docs:
            if not quiet:
                print(f"corpus at {os.path.basename(corpus_path)} has {len(docs)} documents but "
                      f"the artifact expects {expect_docs} — falling back to lexical-public.json")
            corpus_path = None
        else:
            v = _TextBacked(docs)
    if not (corpus_path and os.path.exists(corpus_path)):
        p = os.path.join(HERE, "lexical-public.json")
        if not os.path.exists(p):
            raise SystemExit(
                "no corpus and no lexical-public.json — one of the two is required.\n"
                "The raw corpus is gitignored (third-party article text); the lexical view is\n"
                "tracked and sufficient for every number in the paper.")
        v = _LexicalBacked(json.load(open(p))["docs"])
    if not quiet:
        print(f"corpus backing: {v.backing}")
    return v


==> anc/discriminate-results.json <==
{
  "corpus": "corpus-2026-07-29T18-10-48-555Z.json",
  "model": "gpt-5.4",
  "nDocs": 120,
  "result": {
    "top-10": {
      "lead": 0.19637934987422412,
      "mine": 0.29663955238024065,
      "published": 0.23639594540959166,
      "mine_minus_lead": {
        "est": 0.10026020250601654,
        "lo": 0.05001559570348651,
        "hi": 0.15091229292557418
      },
      "published_minus_lead": {
        "est": 0.04001659553536752,
        "lo": -0.005866646745918951,
        "hi": 0.08606221357551523
      }
    },
    "r=0.20": {
      "lead": 0.2840769414372863,
      "mine": 0.39184510812981455,
      "published": 0.3229373569193121,
      "mine_minus_lead": {
        "est": 0.10776816669252826,
        "lo": 0.056395740100731284,
        "hi": 0.15792863265519913
      },
      "published_minus_lead": {
        "est": 0.038860415482025776,
        "lo": -0.014127468238098705,
        "hi": 0.09286498621513883
      }
    }
  }
}

==> anc/discriminate.py <==
#!/usr/bin/env python3
"""
Why does this programme's LLM arm beat `lead` when our own published paper says it loses?

THE CONFLICT (AUDIT-ROUND5.md R5-19). `personal-selection` (arXiv 2606.10398) publishes
"zero-shot LLMs recover highlight locations *worse* than a trivial lead baseline"
(0.22 < 0.29). This programme measures the opposite on its own corpus, at every budget tested
including the published one (top-10: llm 0.304 vs lead 0.200). The budget explanation was
tested against cached rankings and is false. Both sides moved, so the two studies are not
measuring the same population — but "population" could mean the corpus OR the prompt, and
those have to be separated before anything is written.

TWO DIFFERENCES, isolated here by holding the corpus fixed and swapping the prompt:

  PUBLISHED  "You select the sentences a reader would most likely highlight or underline
             while reading. Readers highlight memorable, surprising, quotable, or personally
             striking passages — not merely topic sentences or definitions."
             ... asks for "at most k numbers", a SELECTION, framed as PREDICTING A READER.

  THIS WORK  "You compress documents by selecting the most important sentences."
             ... asks for a RANKING OF ALL sentences, framed as IMPORTANCE FOR COMPRESSION.

If the published prompt loses to `lead` on THIS corpus, the prompt explains the conflict and
both results stand — they are answers to different questions. If it also wins here, the
difference is the corpus, and the published claim does not generalise beyond the capped,
thinly-read sample this programme abandoned in R5-3 — which we would be obliged to report
about our own prior work.

Read-only on the corpus file. Emits aggregates plus a per-document CSV. No sentence text.

Usage:  python3 discriminate.py [corpus.json]
"""

import glob
import json
import os
import random
import re
import sys
import urllib.request
from collections import defaultdict

MODEL = "gpt-5.4"
BUDGETS = [("top-10", lambda n: 10), ("r=0.20", lambda n: max(1, round(0.20 * n)))]
BOOT = 3000
SEED = 13

# verbatim from personal-selection/01-stage1-recall-rerank/two-stage.ts (SALIENCE_SYS)
PUB_SYS = ("You select the sentences a reader would most likely highlight or underline while "
           "reading. Readers highlight memorable, surprising, quotable, or personally striking "
           "passages — not merely topic sentences or definitions. Output only JSON.")


def env(key):
    if os.environ.get(key):
        return os.environ[key]
    for p in (".env.local", "../../../.env.local", "../../.env.local"):
        if os.path.exists(p):
            for line in open(p):
                if line.startswith(key + "="):
                    return line.split("=", 1)[1].strip().strip('"')
    return None


def ask(key, system, user):
    req = urllib.request.Request(
        "https://api.openai.com/v1/chat/completions",
        data=json.dumps({"model": MODEL,
                         "messages": [{"role": "system", "content": system},
                                      {"role": "user", "content": user}],
                         "max_completion_tokens": 16000}).encode(),
        headers={"Authorization": f"Bearer {key}", "content-type": "application/json"})
    with urllib.request.urlopen(req, timeout=180) as r:
        return json.loads(r.read().decode())["choices"][0]["message"]["content"]


def parse_ints(txt, n):
    best = None
    for cand in reversed(re.findall(r"\[[^\[\]]*\]", txt or "")):
        try:
            arr = json.loads(cand)
        except Exception:
            continue
        ks = [int(v) for v in arr if isinstance(v, (int, float)) and 0 <= int(v) < n]
        if len(ks) > (len(best) if best else 0):
            best = list(dict.fromkeys(ks))
    return best


def published_pick(sents, k, key, cache, cpath):
    """The published prompt: a SELECTION of at most k, not a ranking."""
    import hashlib
    h = f"pub:{k}:" + hashlib.sha1("\n".join(sents).encode()).hexdigest()
    if h in cache:
        return cache[h]
    block = "\n".join(f"[{i}] {s}" for i, s in enumerate(sents))
    user = (f"Article as numbered sentences:\n{block}\n\n"
            f"Return ONLY a JSON array of the sentence numbers a typical reader would most "
            f"likely highlight, most-likely first, at most {k} numbers. Example: [12,3,47]")
    try:
        out = parse_ints(ask(key, PUB_SYS, user), len(sents))
    except Exception as e:
        print(f"  ! published-prompt call failed: {str(e)[:90]}")
        return None
    if out is not None:
        cache[h] = out
        tmp = cpath + ".tmp"
        json.dump(cache, open(tmp, "w"))
        os.replace(tmp, cpath)
    return out


def boot(vals, clusters, seed=SEED):
    idx = [i for i, v in enumerate(vals) if v is not None]
    if not idx:
        return (float("nan"),) * 3
    g = defaultdict(list)
    for i in idx:
        g[clusters[i]].append(i)
    gl = list(g.values())
    rnd = random.Random(seed)
    d = []
    for _ in range(BOOT):
        s = n = 0
        for _ in range(len(gl)):
            for i in gl[rnd.randrange(len(gl))]:
                s += vals[i]
                n += 1
        if n:
            d.append(s / n)
    d.sort()
    return (sum(vals[i] for i in idx) / len(idx),
            d[int(0.025 * len(d))], d[int(0.975 * len(d))])


def main():
    p = sys.argv[1] if len(sys.argv) > 1 else sorted(glob.glob(os.path.join(
        os.path.dirname(os.path.abspath(__file__)), "..", "06-compression-fidelity",
        "data", "corpus-*.json")))[-1]
    docs = json.load(open(p))["docs"]
    key = env("OPENAI_API_KEY")
    if not key:
        print("OPENAI_API_KEY not found")
        sys.exit(1)
    here = os.path.dirname(os.path.abspath(__file__))
    os.makedirs(here, exist_ok=True)
    cpath = os.path.join(here, "published-prompt-cache.json")
    cache = json.load(open(cpath)) if os.path.exists(cpath) else {}
    # the compression-framed rankings this programme already paid for
    rank_cache = json.load(open(os.path.join(
        here, "..", "06-compression-fidelity", "data", "llm-ranking-cache.json")))
    import hashlib

    rows = []
    for di, d in enumerate(docs):
        sents = d["sentences"]
        n = len(sents)
        pos = {i for i, l in enumerate(d["labels"]) if l}
        if not pos:
            continue
        h = hashlib.sha1("\n".join(sents).encode()).hexdigest()
        rank = rank_cache.get(h)
        row = {"doc": di, "domain": d["domain"], "n": n, "K": len(pos)}
        for lbl, kf in BUDGETS:
            k = min(kf(n), n)
            row[f"lead_{lbl}"] = len(set(range(k)) & pos) / len(pos)
            row[f"mine_{lbl}"] = (len(set(rank[:k]) & pos) / len(pos)) if rank else None
            pub = published_pick(sents, k, key, cache, cpath)
            row[f"pub_{lbl}"] = (len(set(pub[:k]) & pos) / len(pos)) if pub else None
        rows.append(row)
        print(f"[{len(rows)}] {d['domain'][:24]:<24} "
              + "  ".join(f"{lbl}: lead {row[f'lead_{lbl}']:.2f} "
                          f"mine {row[f'mine_{lbl}'] if row[f'mine_{lbl}'] is None else round(row[f'mine_{lbl}'],2)} "
                          f"pub {row[f'pub_{lbl}'] if row[f'pub_{lbl}'] is None else round(row[f'pub_{lbl}'],2)}"
                          for lbl, _ in BUDGETS))

    cl = [r["domain"] for r in rows]
    print(f"\n=== recall of crowd-marked sentences, {len(rows)} documents ===")
    print(f"  {'budget':<10}{'lead':>8}{'mine':>8}{'published':>11}"
          f"{'mine-lead':>22}{'published-lead':>24}")
    out = {}
    for lbl, _ in BUDGETS:
        lead = [r[f"lead_{lbl}"] for r in rows]
        mine = [r[f"mine_{lbl}"] for r in rows]
        pub = [r[f"pub_{lbl}"] for r in rows]
        dm = [(m - l) if m is not None else None for m, l in zip(mine, lead)]
        dp = [(q - l) if q is not None else None for q, l in zip(pub, lead)]
        mo, mlo, mhi = boot(dm, cl)
        po, plo, phi = boot(dp, cl)
        avg = lambda v: sum(x for x in v if x is not None) / max(1, sum(1 for x in v if x is not None))
        print(f"  {lbl:<10}{avg(lead):>8.3f}{avg(mine):>8.3f}{avg(pub):>11.3f}"
              f"{mo:>+11.3f} [{mlo:+.3f},{mhi:+.3f}]{po:>+11.3f} [{plo:+.3f},{phi:+.3f}]")
        out[lbl] = {"lead": avg(lead), "mine": avg(mine), "published": avg(pub),
                    "mine_minus_lead": {"est": mo, "lo": mlo, "hi": mhi},
                    "published_minus_lead": {"est": po, "lo": plo, "hi": phi}}

    json.dump({"corpus": os.path.basename(p), "model": MODEL, "nDocs": len(rows),
               "result": out}, open(os.path.join(here, "discriminate-results.json"), "w"),
              indent=2)
    print(
        "\nHOW TO READ THIS. If `published - lead` is negative here, the PROMPT explains the\n"
        "conflict with arXiv 2606.10398 and both results stand as answers to different\n"
        "questions. If it is positive, the CORPUS explains it, and the published claim does\n"
        "not generalise beyond the capped sample this programme abandoned in R5-3."
    )


if __name__ == "__main__":
    main()


==> anc/inference.json <==
{
  "backing": "corpus",
  "artifact": "fidelity-results.json",
  "keepRates": {
    "random": {
      "marked": 0.2085889570552147,
      "matchedControl": 0.2161554192229039,
      "n": 1304
    },
    "lead": {
      "marked": 0.2875766871165644,
      "matchedControl": 0.2871165644171779,
      "n": 1304
    },
    "length": {
      "marked": 0.23006134969325154,
      "matchedControl": 0.23053425357873217,
      "n": 1304
    },
    "centrality": {
      "marked": 0.25153374233128833,
      "matchedControl": 0.200206324861233,
      "n": 1304
    },
    "llmlingua2": {
      "marked": 0.16947852760736196,
      "matchedControl": 0.1851446099912358,
      "n": 1304
    },
    "llm": {
      "marked": 0.38420245398773006,
      "matchedControl": 0.19918930762489054,
      "n": 1304
    },
    "llm_anthropic": {
      "marked": 0.4156441717791411,
      "matchedControl": 0.1948053607946247,
      "n": 1304
    }
  },
  "permutation": {
    "random": {
      "obs": 0.008889226880767194,
      "nullMean": 0.00044777405085816665,
      "nullSd": 0.029964598092767514,
      "null975": 0.06043359971229323,
      "p": 0.3938030984507746,
      "z": 0.28171420166474787
    },
    "lead": {
      "obs": 0.0027437510709008325,
      "nullMean": 9.591672995902014e-05,
      "nullSd": 0.005966584088417816,
      "null975": 0.011564517909046942,
      "p": 0.3453273363318341,
      "z": 0.4437772604398088
    },
    "length": {
      "obs": 0.014745945874723852,
      "nullMean": 0.0002282279637493505,
      "nullSd": 0.011715756151674618,
      "null975": 0.021146512741345644,
      "p": 0.13193403298350825,
      "z": 1.2391618366774713
    },
    "centrality": {
      "obs": 0.03046758318861457,
      "nullMean": -0.0002856992688704699,
      "nullSd": 0.02779272865389382,
      "null975": 0.054369696273789146,
      "p": 0.1359320339830085,
      "z": 1.1065226031045514
    },
    "llmlingua2": {
      "obs": 0.03793610683575821,
      "nullMean": -0.0005678687486583693,
      "nullSd": 0.027259575266885723,
      "null975": 0.055345337286176695,
      "p": 0.08445777111444278,
      "z": 1.4124935993111487
    },
    "llm": {
      "obs": 0.19632116016442355,
      "nullMean": -0.0005049960947660257,
      "nullSd": 0.029299994182846376,
      "null975": 0.057323946413913834,
      "p": 0.0004997501249375312,
      "z": 6.7176175882799685
    },
    "llm_anthropic": {
      "obs": 0.21344139900895556,
      "nullMean": -0.0006363097486433852,
      "nullSd": 0.03575806121807284,
      "null975": 0.06998906273893524,
      "p": 0.0004997501249375312,
      "z": 5.9868376938009105
    }
  },
  "balance": {
    "llm": {
      "topicOverlap": {
        "imbalanceSD": 0.18285546813031195,
        "keepContrastSD": 0.39911839305617797,
        "impliedConfound": 0.07298098060170527
      },
      "selfContained": {
        "imbalanceSD": 0.11484747319521245,
        "keepContrastSD": 0.05350343734281333,
        "impliedConfound": 0.0061447345860804825
      },
      "definitional": {
        "imbalanceSD": 0.063308053017775,
        "keepContrastSD": 0.2633653236885654,
        "impliedConfound": 0.016673145875119175
      },
      "hasDigit": {
        "imbalanceSD": -0.10731561308837848,
        "keepContrastSD": -0.039316011044316826,
        "impliedConfound": 0.0042192218294103195
      },
      "firstPerson": {
        "imbalanceSD": -0.16127160409255767,
        "keepContrastSD": 0.01708245738107569,
        "impliedConfound": -0.002754915303688828
      },
      "wordCount": {
        "imbalanceSD": -0.010518164370166866,
        "keepContrastSD": 0.28820551570572495,
        "impliedConfound": -0.003031392986581523
      },
      "contentDensity": {
        "imbalanceSD": 0.04466118261964992,
        "keepContrastSD": 0.10380106405166802,
        "impliedConfound": 0.0046358782777255235
      }
    },
    "llm_anthropic": {
      "topicOverlap": {
        "imbalanceSD": 0.18285546813031195,
        "keepContrastSD": 0.3704888091628008,
        "impliedConfound": 0.06774590463650575
      },
      "selfContained": {
        "imbalanceSD": 0.11484747319521245,
        "keepContrastSD": 0.08776665418991626,
        "impliedConfound": 0.010079778464509888
      },
      "definitional": {
        "imbalanceSD": 0.063308053017775,
        "keepContrastSD": 0.3266685950491963,
        "impliedConfound": 0.020680752734616593
      },
      "hasDigit": {
        "imbalanceSD": -0.10731561308837848,
        "keepContrastSD": 0.093237364185197,
        "impliedConfound": -0.010005824900278838
      },
      "firstPerson": {
        "imbalanceSD": -0.16127160409255767,
        "keepContrastSD": 0.023670985984244518,
        "impliedConfound": -0.0038174578801315633
      },
      "wordCount": {
        "imbalanceSD": -0.010518164370166866,
        "keepContrastSD": 0.48715247189766303,
        "impliedConfound": -0.005123949772752714
      },
      "contentDensity": {
        "imbalanceSD": 0.04466118261964992,
        "keepContrastSD": 0.1193130771945351,
        "impliedConfound": 0.00532866312949752
      }
    },
    "centrality": {
      "topicOverlap": {
        "imbalanceSD": 0.18285546813031195,
        "keepContrastSD": 0.6239783478844559,
        "impliedConfound": 0.11409785290559084
      },
      "selfContained": {
        "imbalanceSD": 0.11484747319521245,
        "keepContrastSD": 0.001037886545687224,
        "impliedConfound": 0.00011919864723548509
      },
      "definitional": {
        "imbalanceSD": 0.063308053017775,
        "keepContrastSD": 0.13862064188967535,
        "impliedConfound": 0.00877580294610957
      },
      "hasDigit": {
        "imbalanceSD": -0.10731561308837848,
        "keepContrastSD": 0.07764284945231295,
        "impliedConfound": -0.008332289990903635
      },
      "firstPerson": {
        "imbalanceSD": -0.16127160409255767,
        "keepContrastSD": 0.1290874436349466,
        "impliedConfound": -0.02081813910321546
      },
      "wordCount": {
        "imbalanceSD": -0.010518164370166866,
        "keepContrastSD": 0.5797045436505907,
        "impliedConfound": -0.006097427676249485
      },
      "contentDensity": {
        "imbalanceSD": 0.04466118261964992,
        "keepContrastSD": 0.11955016672214931,
        "impliedConfound": 0.005339251828187505
      }
    }
  },
  "runStructure": {
    "llm": {
      "isolated": {
        "est": 0.22721672828327108,
        "lo": 0.16315643045756756,
        "hi": 0.2928334002414707,
        "docs": 96
      },
      "run2-3": {
        "est": 0.15477959029557867,
        "lo": 0.09367940481035719,
        "hi": 0.21978658877535284,
        "docs": 86
      },
      "run4+": {
        "est": 0.23729160546359793,
        "lo": 0.08763744014782797,
        "hi": 0.38789822131056656,
        "docs": 35
      }
    },
    "llm_anthropic": {
      "isolated": {
        "est": 0.23705295775233637,
        "lo": 0.17829145760403747,
        "hi": 0.29873868258504477,
        "docs": 96
      },
      "run2-3": {
        "est": 0.24040309577373534,
        "lo": 0.14978701101442063,
        "hi": 0.3355069416180526,
        "docs": 86
      },
      "run4+": {
        "est": 0.16039365240023135,
        "lo": 0.025488484164471,
        "hi": 0.3030254551213198,
        "docs": 35
      }
    }
  },
  "unitsUsed": {
    "documents": 105,
    "domains": 71,
    "corpusDocuments": 120,
    "corpusDomains": 78
  },
  "randomArmOverSeeds": {
    "mean": -0.006980773670274511,
    "sd": 0.026017137574898392,
    "min": -0.05014282185336977,
    "max": 0.0700424981142304,
    "seeds": 25
  }
}

==> anc/inference.py <==
#!/usr/bin/env python3
"""
The inference and characterisation the paper should lead with.

WHY THIS EXISTS. A round-9 audit established three things the paper was getting wrong or
missing:

  * The covariate ladder measured SUBSAMPLE SELECTION, not covariate adjustment. Running the
    same surviving marks through depth+length-only matching reproduces the ladder almost
    exactly (+0.143/+0.134/+0.152/+0.200/+0.210 against the reported
    +0.138/+0.127/+0.137/+0.194/+0.200), so the five covariates jointly remove ~0.010 — 5% of
    the effect. Exact matching on a binary covariate cannot rebalance a pool whose median size
    is 2; it can only delete it. The right defence is to measure post-matching BALANCE.
  * The bootstrap was never checked against an assumption-free alternative. An exact
    conditional randomization test is free and stronger.
  * `+0.196` is uninterpretable next to the thing it is made of: P(kept | marked) against
    P(kept | matched control).

Emits `inference.json`. No model calls, no network, no credentials.

Usage:  python3 inference.py [corpus.json]
"""

import glob
import json
import os
import random
import re
import sys
import importlib.util

HERE = os.path.dirname(os.path.abspath(__file__))


def _load(name, fn):
    s = importlib.util.spec_from_file_location(name, os.path.join(HERE, fn))
    m = importlib.util.module_from_spec(s)
    s.loader.exec_module(m)
    return m


pc = _load("poscontrol", "position-control.py")
sys.path.insert(0, HERE)
import corpus_view
R = 0.20
TOL = 0.05
PERM = 2000


def matched_sets(meta, kept, marked=None, tol=TOL):
    """Yield (treated_index, comparator_indices) for every matchable marked sentence."""
    n = meta["n"]
    if n < 2:
        return
    mk = set(meta["marked"]) if marked is None else set(marked)
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    for i in sorted(mk):
        di, li = i / (n - 1), lrank[i]
        pool = [j for j in range(n) if j not in mk
                and abs(j / (n - 1) - di) <= tol and abs(lrank[j] - li) <= tol]
        if pool:
            yield i, pool


def main():
    hits = sorted(glob.glob(os.path.join(HERE, "data", "corpus-*.json")))
    cpath = sys.argv[1] if len(sys.argv) > 1 else (hits[-1] if hits else "")
    fpath = next(c for c in (os.path.join(HERE, "fidelity-results.json"),
                             os.path.join(HERE, "fidelity-results-public.json"))
                 if os.path.exists(c))
    blob = json.load(open(fpath))
    ks, meta, doms = blob["keepSets"], blob["sentMeta"], blob["domains"]
    ARMS = ["random", "lead", "length", "centrality", "llmlingua2", "llm", "llm_anthropic"]
    view = corpus_view.load(cpath if os.path.exists(cpath) else None, expect_docs=len(meta))
    out = {"backing": view.backing, "artifact": os.path.basename(fpath)}

    # --------------------------------------------------- 1. the interpretable framing
    # P(kept | marked) vs P(kept | matched control). This is what +0.196 is made of, and it is
    # far more legible: the model selects crowd-marked sentences well above base rate while
    # treating their depth- and length-matched neighbours as average.
    print("1. keep rates, marked vs matched control")
    out["keepRates"] = {}
    for arm in ARMS:
        sets = ks[arm].get("0.2") or []
        km = tm = 0
        kc = tc = 0.0
        for i, kset in enumerate(sets):
            if kset is None or i >= len(meta):
                continue
            kept = set(kset)
            for t, pool in matched_sets(meta[i], kset):
                tm += 1
                km += 1 if t in kept else 0
                kc += sum(1 for j in pool if j in kept) / len(pool)
                tc += 1
        if tm:
            out["keepRates"][arm] = {"marked": km / tm, "matchedControl": kc / tc, "n": tm}
            print(f"   {arm:<14}P(kept|marked) {km/tm:.3f}   "
                  f"P(kept|matched control) {kc/tc:.3f}")

    # --------------------------------------------------- 2. exact randomization test
    # Within each matched set, reassign which member is "treated". This conditions on exactly
    # the strata the estimator uses and assumes nothing about clustering.
    print("\n2. exact conditional randomization test (%d draws)" % PERM)
    out["permutation"] = {}
    for arm in ARMS:
        sets = ks[arm].get("0.2") or []
        cells = []
        for i, kset in enumerate(sets):
            if kset is None or i >= len(meta):
                continue
            kept = set(kset)
            per = [(1.0 if t in kept else 0.0,
                    [1.0 if j in kept else 0.0 for j in pool])
                   for t, pool in matched_sets(meta[i], kset)]
            if per:
                cells.append(per)
        if not cells:
            continue
        obs = sum(sum(a - (sum(b) / len(b)) for a, b in per) / len(per)
                  for per in cells) / len(cells)
        rnd = random.Random(23)
        null = []
        for _ in range(PERM):
            tot = 0.0
            for per in cells:
                s = 0.0
                for a, b in per:
                    members = [a] + b
                    k = rnd.randrange(len(members))
                    t2 = members[k]
                    rest = members[:k] + members[k + 1:]
                    s += t2 - (sum(rest) / len(rest))
                tot += s / len(per)
            null.append(tot / len(cells))
        null.sort()
        ge = sum(1 for v in null if v >= obs)
        p = (ge + 1) / (PERM + 1)
        mu = sum(null) / len(null)
        sd = (sum((v - mu) ** 2 for v in null) / len(null)) ** 0.5
        out["permutation"][arm] = {
            "obs": obs, "nullMean": mu, "nullSd": sd,
            "null975": null[int(0.975 * len(null))], "p": p,
            "z": (obs - mu) / sd if sd else None}
        print(f"   {arm:<14}obs {obs:+.4f}   null {mu:+.4f}+-{sd:.4f}   "
              f"null p97.5 {null[int(0.975*len(null))]:+.4f}   p={p:.4f}")

    # --------------------------------------------------- 3. post-matching balance
    # The honest replacement for the covariate ladder: for each corpus-derivable feature,
    # how imbalanced are the matched sets, and how much does the arm's keep decision depend on
    # that feature? Their product bounds the confound the feature could contribute.
    print("\n3. post-matching balance x keep-contrast (bounds each feature's contribution)")
    DISC = re.compile(r"^\s*(but|and|so|then|thus|however|therefore|it|this|that|these|those|"
                      r"he|she|they|we|which|also|yet|still|because|for)\b", re.I)
    DEFN = re.compile(r"\b(is|are|means|refers to|defined as|called)\b", re.I)

    def feats(view, i, j, topic):
        """Reads through corpus_view, so this runs against the raw corpus or the tracked
        text-free lexical view and gives identical numbers either way."""
        w = set(view.tokens(i, j))
        return {
            "topicOverlap": (len(w & topic) / max(1, len(w))),
            "selfContained": float(view.feat(i, j, "selfcont")),
            "definitional": float(view.feat(i, j, "defn")),
            "hasDigit": float(view.feat(i, j, "digit")),
            "firstPerson": float(view.feat(i, j, "firstPerson")),
            "wordCount": float(view.feat(i, j, "nw")),
            "contentDensity": float(view.feat(i, j, "dense5")),
        }
    keys = ["topicOverlap", "selfContained", "definitional", "hasDigit", "firstPerson",
            "wordCount", "contentDensity"]
    out["balance"] = {}
    for arm in ["llm", "llm_anthropic", "centrality"]:
        sets = ks[arm].get("0.2") or []
        dt = {k: [] for k in keys}
        dc = {k: [] for k in keys}
        kt = {k: [[], []] for k in keys}
        for i, kset in enumerate(sets):
            if kset is None or i >= len(meta):
                continue
            n_i = meta[i]["n"]
            if view.n(i) != n_i:
                continue
            wc = {}
            for j in range(n_i):
                for w in view.tokens(i, j):
                    wc[w] = wc.get(w, 0) + 1
            topic = {w for w, _ in sorted(wc.items(), key=lambda kv: -kv[1])[:20]}
            F = [feats(view, i, j, topic) for j in range(n_i)]
            kept = set(kset)
            for t, pool in matched_sets(meta[i], kset):
                for k in keys:
                    dt[k].append(F[t][k])
                    dc[k].append(sum(F[j][k] for j in pool) / len(pool))
            for j in range(meta[i]["n"]):
                for k in keys:
                    kt[k][1 if j in kept else 0].append(F[j][k])
        row = {}
        for k in keys:
            n = len(dt[k])
            if not n:
                continue
            mt = sum(dt[k]) / n
            mc = sum(dc[k]) / n
            allv = dt[k] + dc[k]
            mu = sum(allv) / len(allv)
            sd = (sum((v - mu) ** 2 for v in allv) / len(allv)) ** 0.5 or 1.0
            imb = (mt - mc) / sd
            k1 = sum(kt[k][1]) / max(1, len(kt[k][1]))
            k0 = sum(kt[k][0]) / max(1, len(kt[k][0]))
            contrast = (k1 - k0) / sd
            row[k] = {"imbalanceSD": imb, "keepContrastSD": contrast,
                      "impliedConfound": imb * contrast}
        out["balance"][arm] = row
        if arm == "llm":
            for k in sorted(row, key=lambda x: -abs(row[x]["impliedConfound"])):
                r = row[k]
                print(f"   {k:<16}imbalance {r['imbalanceSD']:+.3f} SD   "
                      f"keep-contrast {r['keepContrastSD']:+.3f}   "
                      f"implied {r['impliedConfound']:+.4f}")

    # --------------------------------------------------- 4. contiguity split
    # The paper's largest data caveat is that substring anchoring makes marks contiguous. If
    # the effect were an artifact of paragraph-level marking it should be WEAKER on isolated
    # marks. Round 9 found the opposite; this persists it.
    print("\n4. by run structure (isolated marks vs runs)")
    out["runStructure"] = {}
    for arm in ["llm", "llm_anthropic"]:
        buckets = {"isolated": [], "run2-3": [], "run4+": []}
        cl = {k: [] for k in buckets}
        sets = ks[arm].get("0.2") or []
        for i, kset in enumerate(sets):
            if kset is None or i >= len(meta):
                continue
            mk = set(meta[i]["marked"])
            kept = set(kset)
            runs = {}
            for x in sorted(mk):
                start = x
                while start - 1 in mk:
                    start -= 1
                runs.setdefault(start, []).append(x)
            length_of = {x: len(v) for v in runs.values() for x in v}
            per = {k: [] for k in buckets}
            for t, pool in matched_sets(meta[i], kset):
                L = length_of.get(t, 1)
                b = "isolated" if L == 1 else ("run2-3" if L <= 3 else "run4+")
                per[b].append((1.0 if t in kept else 0.0)
                              - sum(1.0 for j in pool if j in kept) / len(pool))
            for k, v in per.items():
                if v:
                    buckets[k].append(sum(v) / len(v))
                    cl[k].append(doms[i])
        row = {}
        for k, v in buckets.items():
            if v:
                e, lo, hi = pc.boot(v, cl[k])
                row[k] = {"est": e, "lo": lo, "hi": hi, "docs": len(v)}
                if arm == "llm":
                    print(f"   {k:<10}{e:+.3f} [{lo:+.3f}, {hi:+.3f}]  {len(v)} docs")
        out["runStructure"][arm] = row

    # --------------------------------------------------- 5. how many clusters actually
    print("\n5. units actually entering the estimate")
    sets = ks["llm"].get("0.2") or []
    used = [i for i, kset in enumerate(sets)
            if kset is not None and i < len(meta) and any(True for _ in matched_sets(meta[i], kset))]
    out["unitsUsed"] = {"documents": len(used), "domains": len({doms[i] for i in used}),
                        "corpusDocuments": len(meta),
                        "corpusDomains": len(set(doms))}
    print(f"   estimate uses {len(used)} documents / {len({doms[i] for i in used})} domains; "
          f"corpus has {len(meta)} / {len(set(doms))}")

    # --------------------------------------------------- 6. calibration arms over seeds
    # The paper printed two different `random` values for the same cell because each was one
    # unseeded draw. Report a mean and spread instead.
    print("\n6. random calibration arm over 25 seeds")
    vals = []
    for seed in range(25):
        rows = []
        for i, m in enumerate(meta):
            n = m["n"]
            k = max(1, round(R * n))
            rnd = random.Random(1000 * seed + i)
            kset = set(rnd.sample(range(n), min(k, n)))
            d = [(1.0 if t in kset else 0.0)
                 - sum(1.0 for j in pool if j in kset) / len(pool)
                 for t, pool in matched_sets(m, kset)]
            if d:
                rows.append((sum(d) / len(d), doms[i]))
        if rows:
            e, _, _ = pc.boot([v for v, _ in rows], [c for _, c in rows], seed=7)
            vals.append(e)
    vals.sort()
    mu = sum(vals) / len(vals)
    sd = (sum((v - mu) ** 2 for v in vals) / len(vals)) ** 0.5
    out["randomArmOverSeeds"] = {"mean": mu, "sd": sd, "min": vals[0], "max": vals[-1],
                                 "seeds": len(vals)}
    print(f"   mean {mu:+.4f} sd {sd:.4f}  range [{vals[0]:+.4f}, {vals[-1]:+.4f}]")

    p = os.path.join(HERE, "inference.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()


==> anc/make-lexical-public.py <==
#!/usr/bin/env python3
"""
Emit a text-free lexical representation of the corpus, so the reproduction recipe actually works.

THE PROBLEM. `publish/README.md` gives a five-command reproduction recipe. Only one of the five
scripts can run from tracked files: `position-control.py`, which needs nothing but keep sets and
sentence metadata. The other four — `baselines.py`, `inference.py`, `centrality-control.py`,
`robustness.py` — read sentence text, and the corpus is gitignored because it contains
third-party article text we have no right to redistribute and which would fingerprint the exact
pages readers highlighted. So the recipe as published cannot be executed by a reviewer, which
makes the reproducibility claim false. That is disqualifying on its own at a venue whose
acceptance criterion is claim support.

THE FIX. Publishing the text is not an option. But nothing in the analysis needs readable text:

  * Luhn, tf-isf, degree centrality and topic overlap need to know WHICH word types co-occur
    where, not what they are. Salted per-token hashes preserve every set intersection, every
    frequency count and every graph edge, and reconstruct nothing.
  * Luhn additionally needs token ORDER within a sentence (it scores a significant-word span),
    so the hashes are emitted in order.
  * The lexical covariates in `inference.py` and `robustness.py` are booleans and coarse scalars
    over surface patterns (a digit, a quotation mark, a mid-sentence capital, a discourse-marker
    opening, content-word density). Those are emitted precomputed.

WHAT THIS DOES AND DOES NOT PROTECT — measured, not asserted. An earlier version of this file
claimed the output was "insufficient to read or identify any document". A round-12 audit showed
that is false and I verified it: **the word counts of the first three sentences uniquely identify
all 120 documents**, with no salted field consulted, and coarsening does not help — replacing
`nw` with a within-document rank and rounding `dense5` to one decimal still leaves 120 of 120
distinct. A per-sentence vector over a hundred-sentence document carries too much information for
any resolution to hide it.

So the honest statement is: a party holding a candidate public web page can confirm whether it is
in this corpus. We judge that acceptable, and the reasoning should be checkable rather than
implied:

  * The documents are public web pages, and the platform already displays their crowd highlights
    publicly. Confirming membership therefore reveals nothing that is not already visible.
  * What would matter is per-reader information, and none is emitted here — no user id, no
    per-reader row, no timestamp. `counts` is a per-sentence aggregate of how many readers marked
    a sentence, which is the same class of data as the `marked` label already published in
    fidelity-results-public.json, and it is required by the label sweep and the clean-control arm.
  * The residual disclosure is therefore *which pages we selected*, a methods detail.

What a reader can do: recompute every classical baseline, the centrality control, the balance
table and the covariate ladder exactly. What they cannot do: read the articles, or recover any
individual reader's behaviour.

Emits `lexical-public.json`. Requires the local corpus; run once, commit the output.

Usage:  HVL_SALT=$(openssl rand -hex 16) python3 make-lexical-public.py [corpus.json]
"""

import glob
import hashlib
import json
import os
import re
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
SALT = os.environ.get("HVL_SALT")
if not SALT:
    raise SystemExit("set HVL_SALT to a private random string; keep it out of the repo.")

STOP = set("""a an the and or but if then else of to in on at by for with from as is are was
were be been being it its this that these those he she they we you i not no nor so than too
very can will just should now have has had do does did which who whom what when where why how
about into over under again further once all any both each few more most other some such only
own same s t don now d ll m o re ve y""".split())
DISCOURSE = re.compile(
    r"^\s*(but|and|so|then|thus|however|therefore|it|this|that|these|those|he|she|they|we|"
    r"which|also|yet|still|because|for|in other words|of course)\b", re.I)
DEFN = re.compile(r"\b(is|are|means|refers to|defined as|called)\b", re.I)


def tok(w):
    return hashlib.sha1((SALT + w).encode()).hexdigest()[:10]


def main():
    cpath = sys.argv[1] if len(sys.argv) > 1 else sorted(glob.glob(
        os.path.join(HERE, "data", "corpus-*.json")))[-1]
    corp = json.load(open(cpath))["docs"]
    out = []
    for d in corp:
        sents = d["sentences"]
        rows = []
        for s in sents:
            raw = re.findall(r"[A-Za-z']+", s)
            low = [w.lower() for w in raw]
            content = [w for w in low if w not in STOP and len(w) > 2]
            rows.append({
                # ordered salted hashes of content tokens: preserves co-occurrence, frequency,
                # set intersection and within-sentence order; reconstructs no text
                "t": [tok(w) for w in content],
                # tokens including stopwords, count only (word-count feature)
                "nw": len(raw),
                # precomputed surface covariates
                "digit": 1 if re.search(r"\d", s) else 0,
                "quote": 1 if re.search(r"[\"“”'’]", s) else 0,
                "cap": 1 if re.search(r"(?<=[a-z] )[A-Z][a-z]{2,}", s) else 0,
                "selfcont": 0 if DISCOURSE.match(s) else 1,
                "defn": 1 if DEFN.search(s) else 0,
                "firstPerson": 1 if re.search(r"\b(i|we|my|our)\b", s, re.I) else 0,
                "dense5": sum(1 for w in low if len(w) >= 5) / max(1, len(low)),
            })
        # per-sentence mark counts. `marked` (the top-q label) is already published in
        # fidelity-results-public.json, and this is a refinement of the same aggregate: how many
        # readers marked each sentence, with no reader identity. Required by the label sweep and
        # the clean-control arm, which relabel from raw counts.
        out.append({"n": len(sents), "sentences": rows, "counts": d.get("counts") or []})
    p = os.path.join(HERE, "lexical-public.json")
    json.dump({"note": ("Text-free lexical view of the corpus. 't' is an ordered list of salted "
                        "SHA-1 prefixes of content tokens; all other fields are precomputed "
                        "surface features. Sufficient to recompute every classical baseline, the "
                        "centrality control, the balance table and the covariate ladder. It is "
                        "NOT anonymous at the document level: the word counts of the first three "
                        "sentences uniquely identify all 120 documents, so a holder of a candidate "
                        "public page can confirm corpus membership. It contains no per-reader "
                        "information of any kind -- no user id, no per-reader row, no timestamp."),
               "docs": out}, open(p, "w"))
    tot = sum(len(d["sentences"]) for d in out)
    print(f"wrote {p}\n{len(out)} documents, {tot} sentences, no readable text")


if __name__ == "__main__":
    main()


==> anc/matched-prompt.json <==
{
  "budgets": {
    "top-10": {
      "compression-framed (ours)": {
        "est": 0.1582614263545273,
        "lo": 0.10591579675227396,
        "hi": 0.21069944146078357,
        "docs": 105,
        "meanKeptDepth": 0.4142287934671112
      },
      "reader-prediction (published)": {
        "est": 0.07371853618365712,
        "lo": 0.02735247247188383,
        "hi": 0.12020682524770307,
        "docs": 105,
        "meanKeptDepth": 0.5068316066271004
      }
    }
  }
}

==> anc/matched-prompt.py <==
#!/usr/bin/env python3
"""
The prompt-framing contrast, run through the paper's PRIMARY estimator.

WHY. `discriminate.py` reports this contrast in raw recall against a lead baseline. A round-11
audit noted that the paper then quotes matched estimates (+0.158 and +0.074) that appear in no
artifact and that no committed script computes — while the one committed artifact,
`discriminate-results.json`, holds only the raw-recall figures. Those two sets of numbers are
different quantities and both are correct, but a claim about our own prior work cannot rest on
prose. So this script persists them.

It also settles the justification the paper originally gave for reporting raw recall — that
comparing two instructions on the same corpus holds the confound fixed. It does not: the two
instructions' keep sets differ markedly in positional profile, which this script reports.

No model calls; reads the two ranking caches. Emits `matched-prompt.json`.
"""
import hashlib, importlib.util, json, os, sys

HERE = os.path.dirname(os.path.abspath(__file__))
CF = os.path.join(HERE, "..", "06-compression-fidelity")
_s = importlib.util.spec_from_file_location("pc", os.path.join(CF, "position-control.py"))
pc = importlib.util.module_from_spec(_s); _s.loader.exec_module(pc)
TOL = 0.05
# top-10 only. The published-prompt cache was built at k=10 and k=round(0.2n); asking for any
# other fixed budget silently returns almost nothing and yields a degenerate interval on one
# document (measured: +0.167 [+0.167, +0.167] at top-15). Requiring both instructions to have a
# cached selection at the same k, and refusing to report a row with fewer than 50 documents, is
# the guard. top-10 is also the budget the prior work we compare against reports.
BUDGETS = [10]
MIN_DOCS = 50

def matched(meta, kept, tol=TOL):
    n = meta["n"]; marked = set(meta["marked"]); lens = meta["len"]
    order = sorted(range(n), key=lambda x: lens[x])
    lr = {x: r / (n - 1) for r, x in enumerate(order)}
    kept = set(kept); d = []
    for x in marked:
        dx, lx = x / (n - 1), lr[x]
        pool = [y for y in range(n) if y not in marked
                and abs(y / (n - 1) - dx) <= tol and abs(lr[y] - lx) <= tol]
        if pool:
            d.append((1.0 if x in kept else 0.0)
                     - sum(1.0 for y in pool if y in kept) / len(pool))
    return (sum(d) / len(d), len(d)) if d else (None, 0)

def main():
    corp = json.load(open(sys.argv[1]))["docs"] if len(sys.argv) > 1 else None
    if corp is None:
        raise SystemExit("pass the corpus path; the ranking caches are keyed by document text")
    fp = next(c for c in (os.path.join(CF, "fidelity-results.json"),
                          os.path.join(CF, "fidelity-results-public.json")) if os.path.exists(c))
    blob = json.load(open(fp)); meta, doms = blob["sentMeta"], blob["domains"]
    pub = json.load(open(os.path.join(HERE, "published-prompt-cache.json")))
    mine = json.load(open(os.path.join(CF, "data", "llm-ranking-cache.json")))
    out = {"budgets": {}}
    print(f"  {'budget':<9}{'instruction':<26}{'matched':>26}{'mean kept depth':>17}")
    for K in BUDGETS:
        entry = {}
        for tag in ("compression-framed (ours)", "reader-prediction (published)"):
            rows, cl, depth = [], [], []
            for i, m in enumerate(meta):
                sents = corp[i]["sentences"]; n = m["n"]
                if len(sents) != n: continue
                h = hashlib.sha1("\n".join(sents).encode()).hexdigest()
                k = min(K, n)
                sel = (mine.get(h) or [])[:k] if tag.startswith("compression") \
                    else pub.get(f"pub:{k}:{h}")
                if not sel: continue
                kept = set(sel[:k])
                v, p = matched(m, kept)
                if v is None: continue
                rows.append(v); cl.append(doms[i])
                depth.append(sum(x / max(1, n - 1) for x in kept) / len(kept))
            if len(rows) < MIN_DOCS:
                print(f"  top-{K:<5}{tag:<26}   only {len(rows)} documents cached — REFUSED")
                entry[tag] = {"refused": f"only {len(rows)} documents cached"}
                continue
            e, lo, hi = pc.boot(rows, cl)
            md = sum(depth) / len(depth)
            entry[tag] = {"est": e, "lo": lo, "hi": hi, "docs": len(rows), "meanKeptDepth": md}
            print(f"  top-{K:<5}{tag:<26}{e:>+16.3f} [{lo:+.3f},{hi:+.3f}]{md:>17.3f}")
        out["budgets"][f"top-{K}"] = entry
    p = os.path.join(HERE, "matched-prompt.json")
    json.dump(out, open(p, "w"), indent=2); print(f"\nwrote {p}")

if __name__ == "__main__":
    main()


==> anc/position-control.json <==
{
  "source": "fidelity-results.json",
  "grids": [
    "depth deciles",
    "length terciles",
    "depth quintile x length tercile"
  ],
  "result": {
    "0.2": {
      "random": {
        "uncond": -0.004512726054903492,
        "depth deciles": {
          "est": 0.011103377647827203,
          "lo": -0.02155743288016053,
          "hi": 0.045203266140120324,
          "strata": 730
        },
        "length terciles": {
          "est": -0.002542788614352087,
          "lo": -0.03021893297662461,
          "hi": 0.02881505928888786,
          "strata": 338
        },
        "depth quintile x length tercile": {
          "est": 0.004739942349013784,
          "lo": -0.025440689359787813,
          "hi": 0.03473296752540792,
          "strata": 923
        },
        "matched": {
          "est": 0.008889226880767194,
          "lo": -0.04452623027432065,
          "hi": 0.05992052382361162,
          "pairs": 1304
        }
      },
      "lead": {
        "uncond": 0.09682006335898222,
        "depth deciles": {
          "est": -0.0008487356331712876,
          "lo": -0.004512337214977899,
          "hi": 0.0024048914339383303,
          "strata": 730
        },
        "length terciles": {
          "est": 0.08927555790830462,
          "lo": 0.043210455632776625,
          "hi": 0.13678801736005183,
          "strata": 338
        },
        "depth quintile x length tercile": {
          "est": -0.0020085980039751487,
          "lo": -0.005377260645212338,
          "hi": 0.0007515984590942988,
          "strata": 923
        },
        "matched": {
          "est": 0.0027437510709008325,
          "lo": -0.012027513603452942,
          "hi": 0.017506731873387037,
          "pairs": 1304
        }
      },
      "length": {
        "uncond": 0.06439205238311223,
        "depth deciles": {
          "est": 0.08322260691328937,
          "lo": 0.03867971753657054,
          "hi": 0.125586049123089,
          "strata": 730
        },
        "length terciles": {
          "est": 0.017030691658532462,
          "lo": -0.0020875076648270104,
          "hi": 0.03619632844229336,
          "strata": 338
        },
        "depth quintile x length tercile": {
          "est": 0.022758864850572047,
          "lo": -0.015561867588981709,
          "hi": 0.05803089615358231,
          "strata": 923
        },
        "matched": {
          "est": 0.014745945874723852,
          "lo": -0.005120560589009877,
          "hi": 0.04320043936578735,
          "pairs": 1304
        }
      },
      "centrality": {
        "uncond": 0.05696870937644468,
        "depth deciles": {
          "est": 0.060048929962717205,
          "lo": 0.02485676648730261,
          "hi": 0.0945581706732537,
          "strata": 730
        },
        "length terciles": {
          "est": 0.05551699441318774,
          "lo": 0.03250503276008901,
          "hi": 0.08002137313012188,
          "strata": 338
        },
        "depth quintile x length tercile": {
          "est": 0.029492132206699197,
          "lo": -0.021421520961415197,
          "hi": 0.0726098365730345,
          "strata": 923
        },
        "matched": {
          "est": 0.03046758318861457,
          "lo": -0.02320898861872651,
          "hi": 0.08091591944049159,
          "pairs": 1304
        }
      },
      "llm": {
        "uncond": 0.22449804631665635,
        "depth deciles": {
          "est": 0.2168779084635148,
          "lo": 0.1763261536656087,
          "hi": 0.2575009232516144,
          "strata": 730
        },
        "length terciles": {
          "est": 0.2188998497284712,
          "lo": 0.1806169124510543,
          "hi": 0.25669640408186156,
          "strata": 338
        },
        "depth quintile x length tercile": {
          "est": 0.20500825058457897,
          "lo": 0.1663008748095811,
          "hi": 0.24555083531586966,
          "strata": 923
        },
        "matched": {
          "est": 0.19632116016442355,
          "lo": 0.14787470605696848,
          "hi": 0.2393959998654802,
          "pairs": 1304
        }
      },
      "llm_anthropic": {
        "uncond": 0.26550465480482216,
        "depth deciles": {
          "est": 0.25649565553615916,
          "lo": 0.20079490075586365,
          "hi": 0.31200618168830946,
          "strata": 730
        },
        "length terciles": {
          "est": 0.2555565815824487,
          "lo": 0.21847765384729995,
          "hi": 0.291599859760727,
          "strata": 338
        },
        "depth quintile x length tercile": {
          "est": 0.22461533172764472,
          "lo": 0.17942267491254751,
          "hi": 0.2687175105392236,
          "strata": 923
        },
        "matched": {
          "est": 0.21344139900895556,
          "lo": 0.15572759352077903,
          "hi": 0.2710571029753997,
          "pairs": 1304
        }
      },
      "llmlingua2": {
        "uncond": 0.002092825772047824,
        "depth deciles": {
          "est": 0.004461654502709903,
          "lo": -0.026742454877161245,
          "hi": 0.036723969972200635,
          "strata": 730
        },
        "length terciles": {
          "est": 0.009280705165566066,
          "lo": -0.012285401413751973,
          "hi": 0.03211319167480371,
          "strata": 338
        },
        "depth quintile x length tercile": {
          "est": 0.016393359188687662,
          "lo": -0.012675341347903641,
          "hi": 0.042435603248097684,
          "strata": 923
        },
        "matched": {
          "est": 0.03793610683575821,
          "lo": -0.008679319132622468,
          "hi": 0.08613633508812069,
          "pairs": 1304
        }
      }
    }
  }
}

==> anc/position-control.py <==
#!/usr/bin/env python3
"""
Does ANY compressor prefer crowd-marked sentences for a reason other than surface form?

THE QUESTION. "Fraction of human highlights preserved" is the natural way to ask whether a
context compressor keeps what readers cared about, and it is what this programme spent four
audit rounds measuring. It is also confounded twice over:

  * crowd marks are FRONT-LOADED, and truncation keeps the front;
  * crowd marks are LONGER (135.1 vs 124.7 characters), and several selectors favour length.

So a compressor can score well on that metric while carrying no information whatsoever about
what readers chose. The only quantity that means anything is the enrichment that SURVIVES
conditioning on those two surface features:

    E = weighted mean over strata of  [ P(kept | marked) - P(kept | unmarked) ]

where a stratum fixes the sentence's depth in the document and its length rank within the
document. Strata containing only one class are skipped; they carry no within-stratum contrast.

WHY BOTH CONTROLS, AND WHY JOINTLY. Either alone is insufficient, and this is measurable:
`lead` looks clean under depth conditioning but survives length conditioning (+0.089), and
`length` looks clean under length conditioning but survives depth conditioning (+0.083). Only
the joint control kills both. A single-factor control here does not just lose power — it
returns a confident false positive.

This computation is EXACT: no question generator, no answerer, no judge, no model call in the
measurement path. It reads the keep sets `fidelity.py` persists. Inference is a by-document
bootstrap clustered by domain, as everywhere else in this programme.

Usage:  python3 position-control.py [fidelity-results.json]
"""

import json
import os
import random
import sys
from collections import defaultdict

BOOT = 3000
SEED = 5
# The reported grid. Deciles alone are the position control; the joint quintile x tercile
# grid is the one the conclusion rests on. Finer joint grids empty out: with a median document
# of ~100 sentences, 5x3 already leaves many strata single-class.
GRIDS = [(10, 1, "depth deciles"), (1, 3, "length terciles"),
         (5, 3, "depth quintile x length tercile")]


def enrichment(meta, kept, dbins, lbins):
    """
    Weighted mean over strata of P(kept|marked) - P(kept|unmarked) for one document.
    Depth = sentence index scaled to [0,1]. Length = rank of character length WITHIN the
    document, scaled to [0,1], so the stratification is invariant to a document's overall
    verbosity and only compares sentences to their own neighbours.
    """
    n = meta["n"]
    if n < 2:
        return None, 0
    marked = set(meta["marked"])
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    kept = set(kept)

    buckets = defaultdict(lambda: [0, 0, 0, 0])  # nMarked, nMarkedKept, nUnmarked, nUnmarkedKept
    for i in range(n):
        d = min(dbins - 1, int(i / (n - 1) * dbins))
        l = min(lbins - 1, int(lrank[i] * lbins))
        b = buckets[(d, l)]
        if i in marked:
            b[0] += 1
            b[1] += i in kept
        else:
            b[2] += 1
            b[3] += i in kept

    tot = w = 0.0
    used = 0
    for nm, km, nu, ku in buckets.values():
        if nm == 0 or nu == 0:
            continue
        wt = nm + nu
        tot += wt * (km / nm - ku / nu)
        w += wt
        used += 1
    return (tot / w if w else None), used


def matched(meta, kept, tol_d=0.05, tol_l=0.05):
    """
    THE PRIMARY ESTIMATOR. Nearest-neighbour matching instead of binning.

    Calibration (`control-calibration.py`) showed that coarse strata do not remove the
    confound they are aimed at: on a null whose keep set is driven by position and length with
    marking playing NO role, depth deciles fire 36.5% of the time, length terciles 100%, and
    even the joint 5x3 grid 13% — against a nominal 2.5%. The reason is residual variation
    INSIDE each bin: a bin spanning 10% of the document still contains a position gradient,
    and the keep rule is continuous in that gradient.

    Matching fixes it at the resolution of the confound rather than the resolution of a grid.
    For each marked sentence, take the unmarked sentences of the SAME document lying within
    `tol_d` in relative depth and `tol_l` in within-document length rank, and contrast the
    marked sentence's kept indicator against their mean. A marked sentence with no admissible
    partner contributes nothing, which costs data and buys validity.
    """
    n = meta["n"]
    if n < 2:
        return None, 0
    marked = set(meta["marked"])
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    kept = set(kept)
    unmarked = [i for i in range(n) if i not in marked]
    if not unmarked:
        return None, 0

    diffs = []
    for i in marked:
        di, li = i / (n - 1), lrank[i]
        pool = [j for j in unmarked
                if abs(j / (n - 1) - di) <= tol_d and abs(lrank[j] - li) <= tol_l]
        if not pool:
            continue
        diffs.append((1.0 if i in kept else 0.0)
                     - sum(1.0 for j in pool if j in kept) / len(pool))
    if not diffs:
        return None, 0
    return sum(diffs) / len(diffs), len(diffs)


def unconditional(meta, kept):
    n, marked, kept = meta["n"], set(meta["marked"]), set(kept)
    unmarked = [i for i in range(n) if i not in marked]
    if not marked or not unmarked:
        return None
    return (sum(1 for i in marked if i in kept) / len(marked)
            - sum(1 for i in unmarked if i in kept) / len(unmarked))


def boot(vals, clusters, seed=SEED):
    idx = [i for i, v in enumerate(vals) if v is not None]
    if not idx:
        return (float("nan"),) * 3
    groups = defaultdict(list)
    for i in idx:
        groups[clusters[i]].append(i)
    gl = list(groups.values())
    rnd = random.Random(seed)
    draws = []
    for _ in range(BOOT):
        s = n = 0
        for _ in range(len(gl)):
            for i in gl[rnd.randrange(len(gl))]:
                s += vals[i]
                n += 1
        if n:
            draws.append(s / n)
    draws.sort()
    return (sum(vals[i] for i in idx) / len(idx),
            draws[int(0.025 * len(draws))], draws[int(0.975 * len(draws))])


def main():
    # Prefer the un-redacted local artifact when present, fall back to the tracked public one.
    # A fresh clone has only the public file (the raw one is gitignored — see .gitignore for
    # why), and the two give byte-identical output because the estimator uses the domain only
    # as a clustering key and the length only via its within-document rank.
    here = os.path.dirname(os.path.abspath(__file__))
    default = next((c for c in (os.path.join(here, "fidelity-results.json"),
                                os.path.join(here, "fidelity-results-public.json"))
                    if os.path.exists(c)), os.path.join(here, "fidelity-results.json"))
    p = sys.argv[1] if len(sys.argv) > 1 else default
    blob = json.load(open(p))
    keepsets, meta = blob.get("keepSets"), blob.get("sentMeta")
    if not keepsets or not meta:
        print("this artifact predates keep-set persistence — re-run fidelity.py")
        sys.exit(1)
    domains = blob.get("domains") or []
    print(f"{os.path.basename(p)} · {blob['nDocs']} documents · {blob['nDomains']} domains\n")

    out = {}
    for r in [str(x) for x in blob["ratios"]]:
        print(f"### r = {r}")
        header = f"  {'arm':<13}{'uncond':>9}"
        for _, _, lbl in GRIDS:
            header += f"{lbl:>34}"
        print(header)
        for a in keepsets:
            sets = keepsets[a].get(r) or []
            if not sets or all(s is None for s in sets):
                print(f"  {a:<13}   (absent from this run — NOT zero)")
                continue
            un, cl, mat = [], [], []
            conds = {lbl: [] for _, _, lbl in GRIDS}
            strata = {lbl: 0 for _, _, lbl in GRIDS}
            npairs = 0
            for i, ks in enumerate(sets):
                if ks is None or i >= len(meta):
                    continue
                un.append(unconditional(meta[i], ks))
                cl.append(domains[i] if i < len(domains) else str(i))
                mv, mp = matched(meta[i], ks)
                mat.append(mv)
                npairs += mp
                for db, lb, lbl in GRIDS:
                    e, u = enrichment(meta[i], ks, db, lb)
                    conds[lbl].append(e)
                    strata[lbl] += u
            uo, _, _ = boot(un, cl)
            line = f"  {a:<13}{uo:>+9.3f}"
            row = {"uncond": uo}
            for _, _, lbl in GRIDS:
                co, lo, hi = boot(conds[lbl], cl)
                mark = "*" if lo > 0 else (" " if hi >= 0 else "-")
                line += f"{co:>+11.3f} [{lo:+.3f},{hi:+.3f}]{mark}"
                row[lbl] = {"est": co, "lo": lo, "hi": hi, "strata": strata[lbl]}
            mo, mlo, mhi = boot(mat, cl)
            row["matched"] = {"est": mo, "lo": mlo, "hi": mhi, "pairs": npairs}
            print(line)
            print(f"  {'':<13}{'MATCHED (primary):':>9} {mo:+.3f} [{mlo:+.3f}, {mhi:+.3f}]"
                  f"   {npairs} matched marked sentences"
                  f"{'   *' if mlo > 0 else ''}")
            out.setdefault(r, {})[a] = row
        print()

    q = os.path.join(os.path.dirname(os.path.abspath(p)), "position-control.json")
    json.dump({"source": os.path.basename(p), "grids": [g[2] for g in GRIDS],
               "result": out}, open(q, "w"), indent=2)
    print(f"wrote {q}\n")
    print("* = interval excludes zero (enrichment survives that conditioning)")
    print(
        "CALIBRATION: `random` must read zero under every grid, and `lead` must read zero\n"
        "under any grid containing depth — its keep rule IS depth, so a non-zero value there\n"
        "is a bug in this script, not a finding. An arm is evidence about reader selection\n"
        "only if it survives the JOINT grid."
    )


if __name__ == "__main__":
    main()


==> anc/redact.py <==
#!/usr/bin/env python3
"""
Produce the publishable form of `fidelity-results.json`.

WHY. `reproduce/build.py` salts domain hashes and withholds absolute sentence lengths on the
explicit ground that a domain plus an ordered length vector fingerprints a specific public
page. A round-8 audit pointed out that the sibling artifact this repository actually tracks —
and that `publish/README.md` tells reviewers to run the analysis against — publishes exactly
those fields in the clear: `domains[]` (plaintext, in document order), `sentMeta[i].len`
(exact character length of every sentence, in order), and `sentMeta[i].marked` (which
sentences readers highlighted). Redacting one file while shipping the other is security
theatre.

WHAT CHANGES. Two fields, and nothing else:
  * `domains[]`      -> salted SHA-1 prefixes, same salt discipline as reproduce/build.py
  * `sentMeta[i].len` -> within-document rank, 0..n-1, instead of absolute characters

The matched estimator uses the domain only as an opaque clustering key and the length only via
its within-document rank, so `position-control.py` and `robustness.py` produce identical
numbers on the redacted file. Verify that claim rather than trusting it: run both scripts
against each file and diff.

Usage:  HVL_SALT=$(openssl rand -hex 16) python3 redact.py
        -> writes fidelity-results-public.json
"""

import hashlib
import json
import os
import sys

HERE = os.path.dirname(os.path.abspath(__file__))
SALT = os.environ.get("HVL_SALT")
if not SALT:
    raise SystemExit(
        "set HVL_SALT to a private random string:\n"
        "  HVL_SALT=$(openssl rand -hex 16) python3 redact.py\n"
        "Keep it out of the repo — a published salt is not a salt."
    )


def main():
    src = os.path.join(HERE, "fidelity-results.json")
    blob = json.load(open(src))

    blob["domains"] = [
        hashlib.sha1((SALT + (d or "")).encode()).hexdigest()[:8]
        for d in blob.get("domains", [])
    ]

    for m in blob.get("sentMeta", []):
        lens = m.get("len") or []
        n = len(lens)
        if not n:
            continue
        order = sorted(range(n), key=lambda i: lens[i])
        rank = [0] * n
        for r, i in enumerate(order):
            rank[i] = r
        # rank, not characters: preserves every ordering the estimator uses and destroys the
        # length fingerprint. Ties resolve by index, exactly as the estimator's own sort does.
        m["len"] = rank

    blob["_redaction"] = (
        "domains are salted SHA-1 prefixes; sentMeta.len is a within-document length RANK, "
        "not characters. The matched estimator uses the domain only as a clustering key and "
        "the length only via its rank, so all reported numbers are unchanged."
    )

    out = os.path.join(HERE, "fidelity-results-public.json")
    json.dump(blob, open(out, "w"), indent=2)
    print(f"wrote {out}")
    print("now verify equivalence:")
    print("  python3 position-control.py fidelity-results.json        > /tmp/a.txt")
    print("  python3 position-control.py fidelity-results-public.json > /tmp/b.txt")
    print("  diff /tmp/a.txt /tmp/b.txt")


if __name__ == "__main__":
    main()


==> anc/robustness.json <==
{
  "backing": "corpus",
  "calibration": {
    "strong (a=2.0,b=1.0)": {
      "depth deciles": {
        "mean": 0.03068854359358559,
        "fireRate": 0.365,
        "p975": 0.058389204457940956
      },
      "length terciles": {
        "mean": 0.08385172452041409,
        "fireRate": 1.0,
        "p975": 0.10515483880583705
      },
      "depth quintile x length tercile": {
        "mean": 0.008420859445196016,
        "fireRate": 0.13,
        "p975": 0.034229304142934944
      },
      "MATCHED": {
        "mean": 0.004034540005272711,
        "fireRate": 0.045,
        "p975": 0.05431857514315458
      }
    },
    "centrality-like (a=0.0,b=0.5)": {
      "depth deciles": {
        "mean": 0.024827802039196784,
        "fireRate": 0.28,
        "p975": 0.06573465870624334
      },
      "length terciles": {
        "mean": 0.0028961615619366122,
        "fireRate": 0.045,
        "p975": 0.030790446325077214
      },
      "depth quintile x length tercile": {
        "mean": 0.0033243434267682236,
        "fireRate": 0.055,
        "p975": 0.040362807647669245
      },
      "MATCHED": {
        "mean": 0.00042624659957824873,
        "fireRate": 0.055,
        "p975": 0.060303100598630664
      }
    },
    "llm-like (a=0.1,b=0.3)": {
      "depth deciles": {
        "mean": 0.017345232449528628,
        "fireRate": 0.205,
        "p975": 0.06157393717421301
      },
      "length terciles": {
        "mean": 0.010557209470765097,
        "fireRate": 0.16,
        "p975": 0.037650792154337163
      },
      "depth quintile x length tercile": {
        "mean": 0.0022791609798051733,
        "fireRate": 0.045,
        "p975": 0.03756361753078588
      },
      "MATCHED": {
        "mean": 0.002176776889272333,
        "fireRate": 0.07,
        "p975": 0.0609702156370375
      }
    },
    "no confound (a=0.0,b=0.0)": {
      "depth deciles": {
        "mean": 0.0028832419667726315,
        "fireRate": 0.05,
        "p975": 0.036867830755701596
      },
      "length terciles": {
        "mean": 0.0018820862955990516,
        "fireRate": 0.04,
        "p975": 0.028966760904998
      },
      "depth quintile x length tercile": {
        "mean": 0.001070163132658542,
        "fireRate": 0.06,
        "p975": 0.04312393468203167
      },
      "MATCHED": {
        "mean": 0.0026061966740602888,
        "fireRate": 0.055,
        "p975": 0.0604274323493839
      }
    }
  },
  "covariateLadder": {
    "llm": {
      "none": {
        "est": 0.19632116016442355,
        "lo": 0.14787470605696848,
        "hi": 0.2393959998654802,
        "pairs": 1304,
        "docs": 105
      },
      "+selfcont": {
        "est": 0.1379632154458488,
        "lo": 0.07367827632584203,
        "hi": 0.20266167372783422,
        "pairs": 981,
        "docs": 100
      },
      "+digit": {
        "est": 0.1265775153420322,
        "lo": 0.057995695561574766,
        "hi": 0.1903908507291057,
        "pairs": 849,
        "docs": 98
      },
      "+quote": {
        "est": 0.13681088839217476,
        "lo": 0.05844038206998774,
        "hi": 0.20958911365299732,
        "pairs": 584,
        "docs": 91
      },
      "+cap": {
        "est": 0.19363732766628045,
        "lo": 0.11148894991434026,
        "hi": 0.274469508634256,
        "pairs": 456,
        "docs": 86
      },
      "+cwd": {
        "est": 0.19976474682357034,
        "lo": 0.09955291352350178,
        "hi": 0.29197774849948765,
        "pairs": 319,
        "docs": 74
      }
    },
    "llm_anthropic": {
      "none": {
        "est": 0.21344139900895556,
        "lo": 0.15572759352077903,
        "hi": 0.2710571029753997,
        "pairs": 1304,
        "docs": 105
      },
      "+selfcont": {
        "est": 0.18300656131017626,
        "lo": 0.1120397605439737,
        "hi": 0.24761371962206585,
        "pairs": 981,
        "docs": 100
      },
      "+digit": {
        "est": 0.18905317255283371,
        "lo": 0.12366176777322417,
        "hi": 0.2515836854832037,
        "pairs": 849,
        "docs": 98
      },
      "+quote": {
        "est": 0.23702354239765358,
        "lo": 0.16138115631382816,
        "hi": 0.3121828761716305,
        "pairs": 584,
        "docs": 91
      },
      "+cap": {
        "est": 0.25676714571298415,
        "lo": 0.1733574826054839,
        "hi": 0.3410622099221426,
        "pairs": 456,
        "docs": 86
      },
      "+cwd": {
        "est": 0.25208044913927263,
        "lo": 0.15774185824495426,
        "hi": 0.34312409238879826,
        "pairs": 319,
        "docs": 74
      }
    },
    "centrality": {
      "none": {
        "est": 0.03046758318861457,
        "lo": -0.02320898861872651,
        "hi": 0.08091591944049159,
        "pairs": 1304,
        "docs": 105
      },
      "+selfcont": {
        "est": 0.03640310437719938,
        "lo": -0.02200446125253524,
        "hi": 0.08775294993337067,
        "pairs": 981,
        "docs": 100
      },
      "+digit": {
        "est": 0.05174992351824676,
        "lo": -0.01137264322698512,
        "hi": 0.11174356584831484,
        "pairs": 849,
        "docs": 98
      },
      "+quote": {
        "est": 0.05135424174451324,
        "lo": -0.012922163205444929,
        "hi": 0.1126753302154372,
        "pairs": 584,
        "docs": 91
      },
      "+cap": {
        "est": 0.0395716123398552,
        "lo": -0.03571998567937489,
        "hi": 0.11396905714716174,
        "pairs": 456,
        "docs": 86
      },
      "+cwd": {
        "est": -0.023293053440112264,
        "lo": -0.10434420758755972,
        "hi": 0.05086737060951404,
        "pairs": 319,
        "docs": 74
      }
    }
  },
  "ratioSweep": {
    "0.05": {
      "llm": {
        "est": 0.08344244166893336,
        "lo": 0.05978759761683423,
        "hi": 0.10745977079526423,
        "pairs": 1304,
        "docs": 105
      },
      "llm_anthropic": {
        "est": 0.0839741633369439,
        "lo": 0.053123193063001894,
        "hi": 0.1157897223275429,
        "pairs": 1304,
        "docs": 105
      },
      "random": {
        "est": -0.021279544141529626,
        "lo": -0.057987421397431876,
        "hi": 0.01680947845566216,
        "pairs": 1304,
        "docs": 105
      }
    },
    "0.1": {
      "llm": {
        "est": 0.1497122637111042,
        "lo": 0.11358571878877201,
        "hi": 0.18870456983005013,
        "pairs": 1304,
        "docs": 105
      },
      "llm_anthropic": {
        "est": 0.13486740958016843,
        "lo": 0.09507165196944851,
        "hi": 0.17454483574538893,
        "pairs": 1304,
        "docs": 105
      },
      "random": {
        "est": -0.024207815764565127,
        "lo": -0.06415086723093541,
        "hi": 0.019154453582143544,
        "pairs": 1304,
        "docs": 105
      }
    },
    "0.2": {
      "llm": {
        "est": 0.19632116016442355,
        "lo": 0.14787470605696848,
        "hi": 0.2393959998654802,
        "pairs": 1304,
        "docs": 105
      },
      "llm_anthropic": {
        "est": 0.21344139900895556,
        "lo": 0.15572759352077903,
        "hi": 0.2710571029753997,
        "pairs": 1304,
        "docs": 105
      },
      "random": {
        "est": -0.04318999648528915,
        "lo": -0.08961258621984479,
        "hi": 0.009352488441076208,
        "pairs": 1304,
        "docs": 105
      }
    },
    "0.3": {
      "llm": {
        "est": 0.22194192816604444,
        "lo": 0.1613695919229598,
        "hi": 0.2756847067598597,
        "pairs": 1304,
        "docs": 105
      },
      "llm_anthropic": {
        "est": 0.2468537699961452,
        "lo": 0.18236433882802333,
        "hi": 0.30906296270763683,
        "pairs": 1304,
        "docs": 105
      },
      "random": {
        "est": -0.032560396537488795,
        "lo": -0.09417098124365407,
        "hi": 0.03670994913086403,
        "pairs": 1304,
        "docs": 105
      }
    },
    "0.5": {
      "llm": {
        "est": 0.18712098986272185,
        "lo": 0.1302686043118359,
        "hi": 0.24281361075254224,
        "pairs": 1304,
        "docs": 105
      },
      "llm_anthropic": {
        "est": 0.1809102586924247,
        "lo": 0.11249981417416689,
        "hi": 0.24947257462415934,
        "pairs": 1304,
        "docs": 105
      },
      "random": {
        "est": -0.0020569013147603075,
        "lo": -0.06270089902625571,
        "hi": 0.06839286791990898,
        "pairs": 1304,
        "docs": 105
      }
    }
  },
  "labelSweep": {
    "TOP_Q=0.1": {
      "llm": {
        "est": 0.2371801103529673,
        "lo": 0.17499606155362546,
        "hi": 0.3046912346887355,
        "pairs": 920,
        "docs": 100
      },
      "centrality": {
        "est": 0.06435982891331973,
        "lo": 0.003876632071373069,
        "hi": 0.12619854220103238,
        "pairs": 920,
        "docs": 100
      }
    },
    "TOP_Q=0.15": {
      "llm": {
        "est": 0.18611157591763447,
        "lo": 0.13670106588382314,
        "hi": 0.2340772543542718,
        "pairs": 1301,
        "docs": 103
      },
      "centrality": {
        "est": 0.0455055994393257,
        "lo": -0.0028631983761441943,
        "hi": 0.09390262670570303,
        "pairs": 1301,
        "docs": 103
      }
    },
    "TOP_Q=0.2": {
      "llm": {
        "est": 0.1929344400044719,
        "lo": 0.14656024215011934,
        "hi": 0.23862707962223229,
        "pairs": 1630,
        "docs": 106
      },
      "centrality": {
        "est": 0.04967271343686795,
        "lo": -0.00874421595322519,
        "hi": 0.10469923570088731,
        "pairs": 1630,
        "docs": 106
      }
    },
    "TOP_Q=0.25": {
      "llm": {
        "est": 0.18280252233455535,
        "lo": 0.13367798720497756,
        "hi": 0.22811436159660314,
        "pairs": 1856,
        "docs": 109
      },
      "centrality": {
        "est": 0.05079861567925986,
        "lo": -0.010379581498565615,
        "hi": 0.11547749764943428,
        "pairs": 1856,
        "docs": 109
      }
    }
  },
  "cleanControl": {
    "random": {
      "treatment=paper label": {
        "est": -0.012751911195043344,
        "lo": -0.08465907752807275,
        "hi": 0.05420918840970406,
        "pairs": 620,
        "docs": 71
      },
      "treatment=count>=2": {
        "est": -0.04457006195415556,
        "lo": -0.10986736446370379,
        "hi": 0.019027748822158654,
        "pairs": 1315,
        "docs": 96
      },
      "treatment=count>=4": {
        "est": -0.05420663370884057,
        "lo": -0.14090496443128028,
        "hi": 0.02173842592592593,
        "pairs": 363,
        "docs": 79
      }
    },
    "lead": {
      "treatment=paper label": {
        "est": 0.006937853558787603,
        "lo": -0.01861331818629955,
        "hi": 0.0427667179841093,
        "pairs": 620,
        "docs": 71
      },
      "treatment=count>=2": {
        "est": 0.009249286759694041,
        "lo": -0.01064578421471452,
        "hi": 0.03357008328277026,
        "pairs": 1315,
        "docs": 96
      },
      "treatment=count>=4": {
        "est": -0.002595119367271266,
        "lo": -0.04088179088179088,
        "hi": 0.03825757575757576,
        "pairs": 363,
        "docs": 79
      }
    },
    "length": {
      "treatment=paper label": {
        "est": 0.002945871242072148,
        "lo": -0.015598006562680474,
        "hi": 0.020956522217533868,
        "pairs": 620,
        "docs": 71
      },
      "treatment=count>=2": {
        "est": 0.009272565692666865,
        "lo": -0.0009492592451178638,
        "hi": 0.02061020474558024,
        "pairs": 1315,
        "docs": 96
      },
      "treatment=count>=4": {
        "est": 0.00963636075228347,
        "lo": -0.006148008911166807,
        "hi": 0.02651655703603755,
        "pairs": 363,
        "docs": 79
      }
    },
    "centrality": {
      "treatment=paper label": {
        "est": 0.09022191721440442,
        "lo": -0.014781983592754474,
        "hi": 0.1928788974807174,
        "pairs": 620,
        "docs": 71
      },
      "treatment=count>=2": {
        "est": 0.059880086534168014,
        "lo": -0.0101041339282201,
        "hi": 0.1320601131143691,
        "pairs": 1315,
        "docs": 96
      },
      "treatment=count>=4": {
        "est": 0.17628780938969982,
        "lo": 0.09445559622108589,
        "hi": 0.2559428176215757,
        "pairs": 363,
        "docs": 79
      }
    },
    "llmlingua2": {
      "treatment=paper label": {
        "est": -0.07311567130949913,
        "lo": -0.15808167848306828,
        "hi": 0.00707892516769328,
        "pairs": 620,
        "docs": 71
      },
      "treatment=count>=2": {
        "est": -0.02719988354523598,
        "lo": -0.0859771798086844,
        "hi": 0.03354366485488346,
        "pairs": 1315,
        "docs": 96
      },
      "treatment=count>=4": {
        "est": -0.0947684768595828,
        "lo": -0.17579473812261448,
        "hi": -0.007813872287556497,
        "pairs": 363,
        "docs": 79
      }
    },
    "llm": {
      "treatment=paper label": {
        "est": 0.2729604490748609,
        "lo": 0.16905610632483126,
        "hi": 0.37064116151299137,
        "pairs": 620,
        "docs": 71
      },
      "treatment=count>=2": {
        "est": 0.216507418742007,
        "lo": 0.1629398034005882,
        "hi": 0.2728444607555707,
        "pairs": 1315,
        "docs": 96
      },
      "treatment=count>=4": {
        "est": 0.25599557005286516,
        "lo": 0.16341136933242192,
        "hi": 0.3518731796632874,
        "pairs": 363,
        "docs": 79
      }
    },
    "llm_anthropic": {
      "treatment=paper label": {
        "est": 0.25476441918410114,
        "lo": 0.17674735044622875,
        "hi": 0.33323269327664684,
        "pairs": 620,
        "docs": 71
      },
      "treatment=count>=2": {
        "est": 0.2260831424508962,
        "lo": 0.1670060070229213,
        "hi": 0.2862107130966672,
        "pairs": 1315,
        "docs": 96
      },
      "treatment=count>=4": {
        "est": 0.29383503229689106,
        "lo": 0.20582724567099575,
        "hi": 0.3821837343752929,
        "pairs": 363,
        "docs": 79
      }
    }
  },
  "examDomains": {
    "n": 9,
    "exam only": {
      "llm": {
        "est": 0.16609977324263037,
        "lo": 0.05439814814814815,
        "hi": 0.2790178571428571,
        "pairs": 76,
        "docs": 7
      },
      "lead": {
        "est": 0.041666666666666664,
        "lo": 0.0,
        "hi": 0.10677083333333333,
        "pairs": 76,
        "docs": 7
      },
      "centrality": {
        "est": 0.14059901738473166,
        "lo": -0.032407407407407406,
        "hi": 0.3010393046107332,
        "pairs": 76,
        "docs": 7
      }
    },
    "excluding exam": {
      "llm": {
        "est": 0.19847983065883737,
        "lo": 0.14926620271266242,
        "hi": 0.24547669289970434,
        "pairs": 1228,
        "docs": 98
      },
      "lead": {
        "est": -3.6457185939584205e-05,
        "lo": -0.015038295045848242,
        "hi": 0.013572906397151386,
        "pairs": 1228,
        "docs": 98
      },
      "centrality": {
        "est": 0.022601052174606208,
        "lo": -0.03086869205113076,
        "hi": 0.07351654218710542,
        "pairs": 1228,
        "docs": 98
      }
    }
  },
  "sizeFairness": {
    "random": {
      "documents": 120,
      "deviating": 0,
      "worst": null
    },
    "lead": {
      "documents": 120,
      "deviating": 0,
      "worst": null
    },
    "length": {
      "documents": 120,
      "deviating": 0,
      "worst": null
    },
    "centrality": {
      "documents": 120,
      "deviating": 0,
      "worst": null
    },
    "llmlingua2": {
      "documents": 120,
      "deviating": 64,
      "worst": [
        4,
        -26,
        27,
        1
      ]
    },
    "llm": {
      "documents": 120,
      "deviating": 0,
      "worst": null
    },
    "llm_anthropic": {
      "documents": 120,
      "deviating": 0,
      "worst": null
    }
  }
}

==> anc/robustness.py <==
#!/usr/bin/env python3
"""
Every robustness number the paper quotes, in one runnable place.

WHY THIS FILE EXISTS. A round-8 audit found that three of the paper's tables — the
multi-null calibration, the covariate ladder, and the compression-ratio sweep — were computed
in throwaway shell commands and never persisted. The numbers were real but no reviewer could
reproduce them, and `publish/README.md` simultaneously claimed every number came from the
committed artifacts. That is the precise failure this programme has spent seven audit rounds
trying to stop doing: quoting a headline nobody else can recompute.

So: one script, one JSON, everything the paper claims beyond the main table.

Emits `robustness.json`. Read-only on the corpus and on fidelity-results.json. No model calls,
no network, no credentials.

Usage:  python3 robustness.py [corpus.json]
"""

import glob
import json
import os
import random
import re
import sys
import importlib.util

HERE = os.path.dirname(os.path.abspath(__file__))
_spec = importlib.util.spec_from_file_location(
    "poscontrol", os.path.join(HERE, "position-control.py"))
pc = importlib.util.module_from_spec(_spec)
_spec.loader.exec_module(pc)
sys.path.insert(0, HERE)
import corpus_view

R = 0.20
TOL = 0.05

# ------------------------------------------------------------------ covariates
# Fully specified so a third party can reimplement them. The round-8 auditor's independent
# implementation of these produced a gentler decline than ours (+0.175 vs +0.200 at the last
# step); both agree the effect does not decay to zero, which is the claim, but the exact path
# depends on these definitions. Hence: no prose, just the regexes.
DISCOURSE = re.compile(
    r"^\s*(but|and|so|then|thus|however|therefore|it|this|that|these|those|he|she|they|we|"
    r"which|also|yet|still|because|for|in other words|of course)\b", re.I)


def covariates(view, i, j):
    """Reads through corpus_view so the script runs against either the raw corpus or the
    tracked text-free lexical view. `cwd` is the coarse content-word density bucket."""
    return {
        "selfcont": view.feat(i, j, "selfcont"),
        "digit": view.feat(i, j, "digit"),
        "quote": view.feat(i, j, "quote"),
        "cap": view.feat(i, j, "cap"),
        "cwd": min(2, int(view.feat(i, j, "dense5") * 3)),
    }


def matched_with(meta, view, di, kept, extra, treat=None, control=None, tol=TOL):
    """The paper's estimator, optionally with extra exact-match covariates and/or a
    redefined treatment or control group. `treat`/`control` are index sets; default is the
    paper's label and its complement."""
    n = meta["n"]
    if n < 2 or view.n(di) != n:
        return None, 0
    marked = set(meta["marked"]) if treat is None else set(treat)
    pool_all = ([i for i in range(n) if i not in set(meta["marked"])]
                if control is None else list(control))
    if not marked or not pool_all:
        return None, 0
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    F = [covariates(view, di, j) for j in range(n)] if extra else None
    kept = set(kept)
    diffs = []
    for i in marked:
        di, li = i / (n - 1), lrank[i]
        pool = [j for j in pool_all
                if abs(j / (n - 1) - di) <= tol and abs(lrank[j] - li) <= tol
                and (not extra or all(F[j][k] == F[i][k] for k in extra))]
        if not pool:
            continue
        diffs.append((1.0 if i in kept else 0.0)
                     - sum(1.0 for j in pool if j in kept) / len(pool))
    if not diffs:
        return None, 0
    return sum(diffs) / len(diffs), len(diffs)


def agg(rows):
    vals = [v for v, _, _ in rows]
    cl = [c for _, _, c in rows]
    e, lo, hi = pc.boot(vals, cl)
    return {"est": e, "lo": lo, "hi": hi,
            "pairs": sum(p for _, p, _ in rows), "docs": len(vals)}


# ---------------------------------------------------------------- null calibration
def keep_null(meta, rnd, a, b, noise=0.35):
    n = meta["n"]
    k = max(1, round(R * n))
    lens = meta["len"]
    order = sorted(range(n), key=lambda i: lens[i])
    lrank = {i: r / (n - 1) for r, i in enumerate(order)}
    score = {i: (1.0 - i / (n - 1)) * a + lrank[i] * b + rnd.gauss(0, noise)
             for i in range(n)}
    return set(sorted(range(n), key=lambda i: -score[i])[:k])


def calibrate(geo, a, b, reps=200, seed0=1000):
    """Fire rate of each estimator on a null where marking plays NO role."""
    grids = list(pc.GRIDS) + [(0, 0, "MATCHED")]
    fired = {l: 0 for _, _, l in grids}
    ests = {l: [] for _, _, l in grids}
    for rep in range(reps):
        rnd = random.Random(seed0 + rep)
        vals = {l: [] for _, _, l in grids}
        cl = []
        for meta, dom in geo:
            ks = keep_null(meta, rnd, a, b)
            cl.append(dom)
            for db, lb, l in grids:
                e, _ = (pc.matched(meta, ks) if l == "MATCHED"
                        else pc.enrichment(meta, ks, db, lb))
                vals[l].append(e)
        for db, lb, l in grids:
            o, lo, hi = pc.boot(vals[l], cl, seed=seed0 + rep)
            ests[l].append(o)
            if lo > 0:
                fired[l] += 1
    out = {}
    for _, _, l in grids:
        s = sorted(ests[l])
        out[l] = {"mean": sum(s) / len(s), "fireRate": fired[l] / reps,
                  "p975": s[min(len(s) - 1, int(0.975 * len(s)))]}
    return out


def main():
    hits = sorted(glob.glob(os.path.join(HERE, "data", "corpus-*.json")))
    cpath = sys.argv[1] if len(sys.argv) > 1 else (hits[-1] if hits else "")
    # same fallback as position-control.py: a fresh clone has only the redacted public artifact
    fpath = next((c for c in (os.path.join(HERE, "fidelity-results.json"),
                              os.path.join(HERE, "fidelity-results-public.json"))
                  if os.path.exists(c)), None)
    if not fpath:
        raise SystemExit("no fidelity-results artifact found")
    blob = json.load(open(fpath))
    ks, meta, doms = blob["keepSets"], blob["sentMeta"], blob["domains"]
    ARMS = ["random", "lead", "length", "centrality", "llmlingua2", "llm", "llm_anthropic"]
    view = corpus_view.load(cpath if os.path.exists(cpath) else None, expect_docs=len(meta))
    out = {"backing": view.backing}

    def rows_for(arm, ratio="0.2", **kw):
        sets = ks[arm].get(ratio) or []
        rows = []
        for i, kset in enumerate(sets):
            if kset is None or i >= len(meta):
                continue
            v, p = matched_with(meta[i], view, i, kset, **kw)
            if v is not None:
                rows.append((v, p, doms[i]))
        return rows

    # -------------------------------------------------- 1. multi-null calibration
    print("1. calibration under three nulls (200 reps each) ...")
    geo = [({"n": m["n"], "marked": m["marked"], "len": m["len"]}, doms[i])
           for i, m in enumerate(meta) if m["n"] >= 10 and m["marked"]]
    out["calibration"] = {
        "strong (a=2.0,b=1.0)": calibrate(geo, 2.0, 1.0),
        "centrality-like (a=0.0,b=0.5)": calibrate(geo, 0.0, 0.5),
        "llm-like (a=0.1,b=0.3)": calibrate(geo, 0.1, 0.3),
        "no confound (a=0.0,b=0.0)": calibrate(geo, 0.0, 0.0),
    }
    for k, v in out["calibration"].items():
        print(f"   {k:<32} matched fire {v['MATCHED']['fireRate']:.1%}  "
              f"depth-decile fire {v['depth deciles']['fireRate']:.1%}  "
              f"p97.5 {v['MATCHED']['p975']:+.3f}")

    # -------------------------------------------------- 2. covariate ladder
    print("\n2. covariate ladder ...")
    LADDER = [([], "none"), (["selfcont"], "+selfcont"), (["selfcont", "digit"], "+digit"),
              (["selfcont", "digit", "quote"], "+quote"),
              (["selfcont", "digit", "quote", "cap"], "+cap"),
              (["selfcont", "digit", "quote", "cap", "cwd"], "+cwd")]
    out["covariateLadder"] = {}
    for arm in ["llm", "llm_anthropic", "centrality"]:
        out["covariateLadder"][arm] = {}
        for extra, lbl in LADDER:
            a = agg(rows_for(arm, extra=extra))
            out["covariateLadder"][arm][lbl] = a
            if arm == "llm":
                print(f"   {lbl:<12}{a['est']:+.3f} [{a['lo']:+.3f}, {a['hi']:+.3f}]  "
                      f"{a['pairs']} pairs")

    # -------------------------------------------------- 3. compression-ratio sweep
    # PRE-REGISTERED in PREREGISTRATION.md and reported at only one value until round 8.
    # The ratio sweep is the one block that genuinely needs the text: the ranking cache is keyed
    # by a SHA-1 of the document's sentences, and re-keying it would mean publishing a
    # verification oracle for corpus membership — the same exposure the redaction removes. So it
    # runs only with the local corpus, and says so rather than silently emitting nothing.
    print("\n3. compression-ratio sweep (pre-registered, previously dropped) ...")
    cache_p = os.path.join(HERE, "data", "llm-ranking-cache.json")
    if view.backing != "corpus" or not os.path.exists(cache_p):
        print("   SKIPPED: needs the local corpus (the ranking cache is keyed by document text).")
        print("   The committed robustness.json carries this block from a corpus-backed run.")
        out["ratioSweep"] = {"skipped": "requires local corpus; see committed robustness.json"}
        cache = None
    else:
        cache = json.load(open(cache_p))
        out["ratioSweep"] = {}
    import hashlib
    for r in ([] if cache is None else [0.05, 0.10, 0.20, 0.30, 0.50]):
        per = {}
        for armkey, pref in [("llm", ""), ("llm_anthropic", "anthropic:")]:
            rows = []
            for i, m in enumerate(meta):
                s = view.sentences(i)
                if s is None or len(s) != m["n"]:
                    continue
                h = pref + hashlib.sha1("\n".join(s).encode()).hexdigest()
                rank = cache.get(h)
                if not rank:
                    continue
                k = max(1, round(r * m["n"]))
                v, p = matched_with(m, view, i, set(rank[:k]), extra=[])
                if v is not None:
                    rows.append((v, p, doms[i]))
            if rows:
                per[armkey] = agg(rows)
        # a calibration arm at each ratio, to catch the estimator breaking
        rows = []
        for i, m in enumerate(meta):
            k = max(1, round(r * m["n"]))
            rnd = random.Random(7 + i)
            v, p = matched_with(m, view, i,
                                set(rnd.sample(range(m["n"]), min(k, m["n"]))), extra=[])
            if v is not None:
                rows.append((v, p, doms[i]))
        per["random"] = agg(rows)
        out["ratioSweep"][str(r)] = per
        if "llm" in per:
            print(f"   r={r:<5} llm {per['llm']['est']:+.3f} "
                  f"[{per['llm']['lo']:+.3f}, {per['llm']['hi']:+.3f}]   "
                  f"random {per['random']['est']:+.3f} "
                  f"[{per['random']['lo']:+.3f}, {per['random']['hi']:+.3f}]")

    # -------------------------------------------------- 4. label sweeps
    print("\n4. label sweeps (TOP_Q, MIN_MARKS) ...")
    out["labelSweep"] = {}
    for q in [0.10, 0.15, 0.20, 0.25]:
        per = {}
        for arm in ["llm", "centrality"]:
            rows = []
            sets = ks[arm].get("0.2") or []
            for i, kset in enumerate(sets):
                if kset is None or i >= len(meta):
                    continue
                counts = view.counts(i)
                n = meta[i]["n"]
                if len(counts) != n:
                    continue
                elig = [j for j in range(n) if counts[j] >= 2]
                k = max(1, int(round(q * n)))
                # ROUND 11 BUG FIX. This was `sorted(elig, key=lambda j: -counts[j])[:k]`.
                # Python's sort is stable, so equal mark counts resolved to the EARLIEST
                # sentence index — a front-loading tie-break, inside the robustness check for a
                # paper whose entire apparatus exists to remove position. It matters: 1,332 of
                # 1,959 label slots at q=0.15 sit at the cut value, and the deterministic rule
                # returned +0.222 against +0.186 for the production rule, putting it outside
                # the +0.180..+0.203 band the paper reports for twelve random redraws. The
                # production pipeline (export.ts) breaks these ties with seeded jitter; match it.
                _rnd = random.Random(20260729 + i)
                treat = sorted(elig, key=lambda j: -(counts[j] + _rnd.random() * 1e-6))[:k]
                ctrl = [j for j in range(n) if j not in set(treat)]
                v, p = matched_with(meta[i], view, i, kset, extra=[],
                                    treat=treat, control=ctrl)
                if v is not None:
                    rows.append((v, p, doms[i]))
            if rows:
                per[arm] = agg(rows)
        out["labelSweep"][f"TOP_Q={q}"] = per
        if "llm" in per:
            print(f"   TOP_Q={q}  llm {per['llm']['est']:+.3f}   "
                  f"centrality {per['centrality']['est']:+.3f}")

    # -------------------------------------------------- 5. clean control, BOTH estimands
    # Round 8 found the paper's 'clean control' column silently changed the TREATMENT group
    # too. Both are computed here and labelled, so the caption can be made true.
    print("\n5. clean control, treatment held fixed vs widened ...")
    out["cleanControl"] = {}
    for arm in ARMS:
        entry = {}
        for tag, thresh in [("treatment=paper label", None), ("treatment=count>=2", 2),
                            ("treatment=count>=4", 4)]:
            rows = []
            sets = ks[arm].get("0.2") or []
            for i, kset in enumerate(sets):
                if kset is None or i >= len(meta):
                    continue
                counts = view.counts(i)
                n = meta[i]["n"]
                if len(counts) != n:
                    continue
                never = [j for j in range(n) if counts[j] == 0]
                treat = (None if thresh is None
                         else [j for j in range(n) if counts[j] >= thresh])
                if treat is not None and not treat:
                    continue
                v, p = matched_with(meta[i], view, i, kset, extra=[],
                                    treat=treat, control=never)
                if v is not None:
                    rows.append((v, p, doms[i]))
            if rows:
                entry[tag] = agg(rows)
        out["cleanControl"][arm] = entry
        if "treatment=paper label" in entry:
            print(f"   {arm:<14}paper-label {entry['treatment=paper label']['est']:+.3f}   "
                  f"count>=2 {entry.get('treatment=count>=2',{}).get('est',float('nan')):+.3f}")

    # -------------------------------------------------- 6. exam-domain row (pre-registered)
    print("\n6. exam/test-prep row (pre-registered, previously dropped) ...")
    # R12-F1/F2, two defects in four lines.
    #
    # F2 was a live leak: this used to emit `sorted({doms[i] for i in exam})` — five plaintext
    # domains, into a TRACKED artifact, under a repository whose .gitignore excludes another file
    # for exactly that reason and whose redact.py calls the asymmetry "security theatre". Only the
    # count is emitted now.
    #
    # F1 was worse because it was silent: selection is by domain NAME, so against the redacted
    # artifact (8-hex salted digests) the regex matches zero of 120 documents, and the block did
    # not skip — it printed the full-sample estimate relabelled as "excluding exam" and wrote it
    # to the artifact. A reviewer following the README got a plausible wrong number for a
    # pre-registered row. Detect hashed domains and skip loudly.
    hashed = all(re.fullmatch(r"[0-9a-f]{8}", d or "") for d in doms)
    if hashed:
        print("   SKIPPED: exam selection is by domain name, and this artifact carries salted")
        print("   digests. The committed robustness.json holds this block from a corpus-backed run.")
        out["examDomains"] = {"skipped": "requires plaintext domains; see committed robustness.json"}
        exam = None
    else:
        exam = {i for i, d in enumerate(doms) if re.search(r"ielts|exam|test", d, re.I)}
        out["examDomains"] = {"n": len(exam)}
    for tag, sel in ([] if exam is None else
                     [("exam only", exam), ("excluding exam", set(range(len(doms))) - exam)]):
        per = {}
        for arm in ["llm", "lead", "centrality"]:
            rows = []
            sets = ks[arm].get("0.2") or []
            for i, kset in enumerate(sets):
                if kset is None or i >= len(meta) or i not in sel:
                    continue
                v, p = matched_with(meta[i], view, i, kset, extra=[])
                if v is not None:
                    rows.append((v, p, doms[i]))
            if rows:
                per[arm] = agg(rows)
        out["examDomains"][tag] = per
        if "lead" in per:
            print(f"   {tag:<16}llm {per['llm']['est']:+.3f}   "
                  f"lead {per['lead']['est']:+.3f} "
                  f"[{per['lead']['lo']:+.3f}, {per['lead']['hi']:+.3f}]")

    # -------------------------------------------------- 7. keep-set size fairness
    print("\n7. keep-set size fairness ...")
    out["sizeFairness"] = {}
    for arm in ARMS:
        sets = ks[arm].get("0.2") or []
        dev = 0
        tot = 0
        worst = None
        for i, kset in enumerate(sets):
            if kset is None or i >= len(meta):
                continue
            n = meta[i]["n"]
            want = max(1, round(R * n))
            tot += 1
            d = len(kset) - want
            if d != 0:
                dev += 1
                if worst is None or abs(d) > abs(worst[1]):
                    worst = (i, d, want, len(kset))
        out["sizeFairness"][arm] = {"documents": tot, "deviating": dev,
                                    "worst": worst}
        print(f"   {arm:<14}{dev}/{tot} documents deviate from round(0.2n)"
              + (f"   worst: doc {worst[0]} kept {worst[3]} expected {worst[2]}"
                 if worst else ""))

    p = os.path.join(HERE, "robustness.json")
    json.dump(out, open(p, "w"), indent=2)
    print(f"\nwrote {p}")


if __name__ == "__main__":
    main()

